Decoupling Neutrino Magnetic Moment from Mass with $SU(2)_L$ Invariance

Standard Model extensions that yield observable neutrino magnetic moments typically also induce large neutrino masses, incompatible with experimental limits. This tension motivates the search for mechanisms that naturally decouple magnetic moments from mass generation without requiring fine-tuning. In this letter, we propose a novel mechanism for generating Dirac and Majorana neutrino magnetic moment, in which the associated mass contribution is forbidden by $SU(2)_L$ invariance. By carefully selecting the $SU(2)_L$ representations connecting the neutrino to the loop diagram, we ensure that only the effective dipole operator involving the non-Abelian part of the photon -- the neutral $SU(2)_L$ gauge boson -- is generated. Crucially, the corresponding mass diagram, obtained by removing the external gauge boson leg, vanishes. We provide explicit UV completions that implement this mechanism and yield neutrino magnetic moments within the sensitivity of current and future experiments.

==> anc/Dirac_NMM_models_Table1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    384129,      10375]
NotebookOptionsPosition[    357583,       9965]
NotebookOutlinePosition[    358016,       9982]
CellTagsIndexPosition[    357973,       9979]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Dirac NMM models - Table 1", "Title",
 CellChangeTimes->{{3.878916089565488*^9, 3.878916100504462*^9}, {
  3.936979168599688*^9, 3.936979170548476*^9}, {3.952640833613468*^9, 
  3.952640839662491*^9}, {3.955559015711546*^9, 3.955559016991613*^9}, {
  3.958581221708702*^9, 
  3.9585812242414637`*^9}},ExpressionUUID->"373fd0ec-4e8f-4e27-88cb-\
cbca489daf2b"],

Cell["Load Matchete", "Text",
 CellChangeTimes->{{3.8456136019383507`*^9, 3.845613606823002*^9}, {
  3.879613522380238*^9, 
  3.879613523166152*^9}},ExpressionUUID->"3307887c-49ad-4efd-b056-\
40fb662e8a13"],

Cell[BoxData[
 RowBox[{"<<", "Matchete`"}]], "Input",
 CellChangeTimes->{{3.879614577028818*^9, 3.8796145828263893`*^9}, {
   3.936882143401232*^9, 3.936882144258518*^9}, 3.936882273203532*^9, 
   3.9369791764567337`*^9, {3.9381741645249977`*^9, 3.938174185880196*^9}, 
   3.948548911900322*^9, {3.9580347478276033`*^9, 3.9580347494280243`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b7e668fa-52eb-41c7-aee9-148ae86d3641"],

Cell[BoxData[
 TemplateBox[{
   TemplateBox[{7}, "Spacer1"], 
   StyleBox[
    GraphicsBox[{
      Thickness[0.001364256480218281], 
      StyleBox[{
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
          0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 
          1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{
          0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
          0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 
          1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {
          0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
          1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {1, 3, 3}, {
          1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1,
           3, 3}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0,
           1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}}}, {{{72.93, 83.}, {26.633000000000003`, 
          82.977}, {-1.742, 81.805}, {0.082, 78.641}, {-0.188, 66.973}, {
          44.672000000000004`, 5.977000000000004}, {95.309, 
          2.4569999999999936`}, {223.895, -4.878999999999991}, {400.984, 
          15.824000000000012`}, {574.0619999999999, 22.507999999999996`}, {
          574.0619999999999, 74.629}, {426.60900000000004`, 75.59}, {
          191.24599999999998`, 83.055}, {72.93, 83.}}, {{79.766, 72.844}, {
          97.039, 72.844}, {107.301, 63.022999999999996`}, {
          119.85199999999999`, 72.844}, {138.23399999999998`, 72.844}, {
          134.766, 60.441}, {76.293, 60.441}}, {{162.82000000000002`, 
          72.844}, {181.42200000000003`, 72.844}, {184.08200000000002`, 
          60.441}, {152.18800000000002`, 60.441}}, {{204.531, 72.844}, {
          249.26999999999998`, 72.844}, {245.875, 60.586}, {
          196.70299999999997`, 60.586}}, {{266.84000000000003`, 72.844}, {
          300.801, 72.844}, {297.184, 60.441}, {252.961, 60.441}, {253.895, 
          63.59}, {255.617, 66.371}, {258.129, 68.781}, {260.93399999999997`, 
          71.488}, {263.83599999999996`, 72.844}, {266.84000000000003`, 
          72.844}}, {{307.96099999999996`, 72.844}, {325.754, 72.844}, {
          322.42999999999995`, 60.441}, {304.71099999999996`, 60.441}}, {{
          339.043, 72.844}, {356.83599999999996`, 72.844}, {
          353.58599999999996`, 60.441}, {335.57, 60.441}}, {{
          366.43399999999997`, 72.844}, {409.84000000000003`, 72.844}, {
          406.594, 60.441}, {358.457, 60.441}}, {{420.324, 72.844}, {465.062, 
          72.844}, {461.668, 60.586}, {412.5, 60.586}}, {{473.47999999999996`,
           72.844}, {516.891, 72.844}, {513.641, 60.441}, {465.508, 
          60.441}}, {{148.277, 55.715}, {185.11299999999997`, 55.715}, {
          192.35200000000003`, 21.976999999999997`}, {173.82000000000002`, 
          21.976999999999997`}, {168.797, 42.055}, {158.316, 42.055}, {
          143.477, 21.976999999999997`}, {105.67999999999999`, 
          21.976999999999997`}, {114.09400000000001`, 52.242000000000004`}, {
          101.617, 42.129000000000005`}, {91.281, 52.242000000000004`}, {
          82.71900000000001, 21.976999999999997`}, {65.664, 
          21.976999999999997`}, {75.039, 55.641}, {133.58200000000002`, 
          55.641}, {125.312, 26.401999999999994`}}, {{213.465, 55.641}, {
          230.148, 55.641}, {221.21499999999997`, 21.976999999999997`}, {
          204.309, 21.976999999999997`}}, CompressedData["
1:eJxTTMoPSmViYGAQBWIQLRuVYn3/boGDadwuT55L3g6djglPL3QUOGz7/PdK
xUpnh/J986X0uwscUq3v+/eGOzsobijKmNhb4HD4q0ZMP5OzA6/uprnv+wsc
Lijd/lm3yskhFmgM0/QCB82Y/kNfLZwg6pcWONhyXV9c8NbRQaj5wKmFu6Hm
HXd0mCzBEsanWgTng+WfFzq0id089/2yKcT+wgI4/yLInnv5cH7r68Adcpb5
Dhog+zIsHEDW2H7Kg8hPtnU47m3e6Xgnz0EA5E51e4j6q3kOlS/VDDnWODgs
cgX6FCj/qy5rT4mwk8PWE2X75t/Lc5hzRGFDUYSTwzeQwQ/zHLx4mLTbrzlB
/PksD+LuXmcHoC3BjwvzIepPeDsAAGmFoGg=
          "], {{303.01599999999996`, 55.641}, {352.10900000000004`, 55.641}, {
          342.953, 21.901999999999994`}, {325.09, 21.901999999999994`}, {
          330.402, 42.276999999999994`}, {317.484, 42.276999999999994`}, {
          311.801, 21.976999999999997`}, {293.71099999999996`, 
          21.976999999999997`}}, {{361.484, 55.641}, {405.043, 55.641}, {
          401.5, 42.202999999999996`}, {377.504, 42.202999999999996`}, {
          375.58599999999996`, 35.266}, {399.35900000000004`, 35.266}, {
          395.812, 21.976999999999997`}, {352.477, 21.976999999999997`}}, {{
          429.258, 55.641}, {445.941, 55.641}, {437.008, 
          21.976999999999997`}, {420.105, 21.976999999999997`}}, {{
          468.53099999999995`, 55.641}, {512.09, 55.641}, {508.547, 
          42.202999999999996`}, {484.555, 42.202999999999996`}, {482.633, 
          35.266}, {506.40599999999995`, 35.266}, {502.863, 
          21.976999999999997`}, {459.527, 21.976999999999997`}}}], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 
          3}}, {{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQB2IQnTnxbY19WJuDtP5dFTbFYAfdTXPfL+dpc7DccqJs
n3ywQ9aekskS81odtn3+e6VCMthhmnN3znPlVgeQsmPCwQ5RKdb3/c+3Oixy
Bar4YumQATLvbquDC1DZ75OmDp8u+SYJPGmF6Ltt4uBj3umY8LbVgQEEHIwd
gLp7p/9udQCqXvlRyNBBrvV14I5JbQ4vLijd/nnP0MGO6/rigq1tEPM0TR0O
f9WI6d/b5mABNOapgZkDiLrwtM2hd3qeULOBj0PFvvlS+o/aHIpBDnEPdBCI
APoEyAfbFxAE4V9rg7ozCOK/bVD9EsEO8iD7gfaB/SMT7PB46ewjCiuh5gHD
A+xeoPtCwBLBDsBQ8DZvboOEDzD8wObnIfjo4QsARrGtpA==
          "], {{579.16, 76.383}, {579.16, 20.5}, {579.0740000000001, 
          16.801000000000002`}, {594.875, 18.64800000000001}, {597.453, 
          20.5}, {600.195, 21.851999999999997`}, {601.328, 25.914}, {
          603.4689999999999, 26.016000000000005`}, {608.6840000000001, 
          25.617000000000004`}, {613.9730000000001, 25.311999999999998`}, {
          619.348, 25.077999999999996`}, {597.5980000000001, 76.191}, {591.02,
           76.234}, {584.707, 76.289}, {579.16, 76.383}}, {{672.4219999999999,
           76.289}, {661.8119999999999, 76.227}, {650.4730000000001, 76.18}, {
          639.125, 76.148}, {661.02, 24.699000000000005`}, {671.3159999999999,
           24.891}, {682.164, 25.246000000000002`}, {693.914, 25.781}}, {{
          601.6880000000001, 76.168}, {623.496, 24.909999999999997`}, {
          634.102, 24.531}, {645.141, 24.445}, {656.977, 
          24.617000000000004`}, {635.055, 76.137}, {623.535, 76.109}, {
          612.219, 76.117}, {601.6880000000001, 76.168}}}]}, {
        FaceForm[
         RGBColor[0., 0.31764699999999996`, 0.5921569999999999, 1.]]}, 
       StripOnInput -> False]}, ImageSize -> {733., 83.}, 
     PlotRange -> {{0., 733.}, {0., 83.}}, AspectRatio -> Automatic], 
    Magnification -> 0.5, StripOnInput -> False], 
   TemplateBox[{
     InterpretationBox[
      Cell[
      "v0.3.0", Bold, FontColor -> RGBColor[0, 0.3168, 0.5928], FontSize -> 
       15, FontFamily -> "Source Code Pro"], 
      TextCell[
      "v0.3.0", Bold, FontColor -> RGBColor[0, 0.3168, 0.5928], FontSize -> 
       15, FontFamily -> "Source Code Pro"]]}, "Row", 
    DisplayFunction -> (PaneBox[#, BaselinePosition -> Scaled[0.5]]& ), 
    InterpretationFunction -> (RowBox[{"Row", "[", 
       RowBox[{
         RowBox[{"{", #, "}"}], ",", 
         RowBox[{"BaselinePosition", "\[Rule]", 
           RowBox[{"Scaled", "[", "0.5`", "]"}]}]}], "]"}]& )]},
  "RowWithSeparator"]],
 CellMargins->{{70, 5}, {5, 5}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.959252297511091*^9},ExpressionUUID->"1e5bc55d-ce79-4e31-b6c2-\
a9b19ac0b9c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"by Javier Fuentes-Mart\[IAcute]n, Matthias K\[ODoubleDot]nig, \
Julie Pag\[EGrave]s, Anders Eller Thomsen, and Felix Wilsch \\n\"\>", 
   "\[InvisibleSpace]", "\<\"Reference: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"\"arXiv:2212.04510\"", "https://arxiv.org/abs/2212.04510"},
    "HyperlinkURL"], "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Website: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{
    "\"https://gitlab.com/matchete/matchete\"", 
     "https://gitlab.com/matchete/matchete"},
    "HyperlinkURL"]}],
  SequenceForm[
  "by Javier Fuentes-Mart\[IAcute]n, Matthias K\[ODoubleDot]nig, Julie Pag\
\[EGrave]s, Anders Eller Thomsen, and Felix Wilsch \n", "Reference: ", 
   Hyperlink["arXiv:2212.04510", "https://arxiv.org/abs/2212.04510"], "\n", 
   "Website: ", 
   Hyperlink[
   "https://gitlab.com/matchete/matchete", 
    "https://gitlab.com/matchete/matchete"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.938174196125939*^9, 3.938176394900901*^9, 3.948548912903297*^9, 
   3.948550504456435*^9, 3.9485506178701067`*^9, 3.948551390843762*^9, {
   3.949152591796856*^9, 3.949152603773448*^9}, {3.952642417375737*^9, 
   3.952642426231118*^9}, 3.9526425231382713`*^9, 3.952643532078814*^9, 
   3.952644199154131*^9, 3.9526946205886393`*^9, 3.9527755386236*^9, {
   3.9527759567581244`*^9, 3.952775986399589*^9}, 3.9527762398436527`*^9, 
   3.953653161587641*^9, 3.953654162137104*^9, {3.953656541430859*^9, 
   3.953656545206244*^9}, 3.954455885598282*^9, {3.954603672043865*^9, 
   3.954603687689849*^9}, 3.9546068887920523`*^9, 3.954628668106526*^9, 
   3.954629935817943*^9, 3.954630355533552*^9, 3.9546316299249973`*^9, 
   3.954778365773575*^9, 3.9547784069239893`*^9, 3.9555590356099167`*^9, 
   3.955630263104203*^9, 3.955632823958267*^9, 3.955818135251471*^9, 
   3.957612280189287*^9, 3.9576125379695387`*^9, 3.957944151715612*^9, 
   3.95801240035174*^9, 3.958013874413145*^9, 3.9580146287330217`*^9, 
   3.958017478021318*^9, 3.9580178399827137`*^9, 3.9580181774657183`*^9, {
   3.9580182950790663`*^9, 3.958018309725996*^9}, {3.958018391048956*^9, 
   3.958018409297017*^9}, 3.9580185207819366`*^9, 3.9580185602487783`*^9, 
   3.958018805286024*^9, 3.958019098214765*^9, 3.9580192213778477`*^9, 
   3.958019625407146*^9, 3.958019716547694*^9, 3.958020078987547*^9, 
   3.958020573062085*^9, 3.958020643833229*^9, 3.9580212082690687`*^9, 
   3.958021440729404*^9, 3.958030281058919*^9, 3.9580347498799257`*^9, 
   3.9580350117201757`*^9, 3.95803692785627*^9, 3.9580421471863337`*^9, 
   3.958101080871348*^9, 3.9581282414158163`*^9, 3.9581856788170757`*^9, 
   3.958192072218371*^9, 3.9582128144274693`*^9, 3.958214792617496*^9, 
   3.95821555167875*^9, 3.958459408777639*^9, 3.958579028071179*^9, 
   3.958579222784604*^9, 3.95857942305901*^9, 3.9585797693935328`*^9, 
   3.958579805494081*^9, 3.958580405621704*^9, 3.958581204353318*^9, {
   3.959080678806674*^9, 3.959080690759494*^9}, 3.9591605541852903`*^9, 
   3.959164253140952*^9, 3.959180238715599*^9, 3.9592522975250807`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"1caf3af2-0e48-418f-ad17-4fe83f609f94"],

Cell[CellGroupData[{

Cell["Model a: \[CapitalPsi](1,3,0)", "Section",
 CellChangeTimes->{{3.9527760143399982`*^9, 3.9527760158711452`*^9}, {
   3.952780685777021*^9, 3.9527806888914022`*^9}, {3.954606881659124*^9, 
   3.95460688175815*^9}, 3.9555590306390343`*^9, {3.958034269588778*^9, 
   3.958034269791849*^9}, {3.958035178948745*^9, 
   3.9580351895264*^9}},ExpressionUUID->"d726eb8f-0633-4f9b-8ffc-\
abe9e6e475cf"],

Cell[CellGroupData[{

Cell[TextData[{
 "Loading the SM + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Nu]", "R"], TraditionalForm]],ExpressionUUID->
  "155dac89-dfad-496e-b789-c023d3321897"],
 " + \[CapitalPsi] "
}], "Subsection",
 CellChangeTimes->{{3.878613406787181*^9, 3.878613406877178*^9}, {
   3.8787925372773747`*^9, 3.878792572338718*^9}, 3.9485489904322157`*^9, {
   3.954605158974669*^9, 
   3.954605185430938*^9}},ExpressionUUID->"98fce2d1-2172-45d3-a225-\
8e49c24fb963"],

Cell["Remove Lagrangian, fields and couplings from previous model", "Text",
 CellChangeTimes->{{3.9580122710528717`*^9, 
  3.95801229616644*^9}},ExpressionUUID->"c19e6f90-1501-4bc3-8187-\
99afeb967e2d"],

Cell[BoxData[
 RowBox[{"ResetAll", "[", "]"}]], "Input",
 CellChangeTimes->{{3.94855238377601*^9, 3.948552387334359*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"e5688ba6-a2d5-4574-a928-7189481dd0f8"],

Cell["Load the SM", "Text",
 CellChangeTimes->{{3.9580122710528717`*^9, 
  3.958012276433447*^9}},ExpressionUUID->"81ca825c-8dbd-45c1-8ba4-\
0bdfe8f585ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LSM", "=", 
   RowBox[{
    RowBox[{"LoadModel", "[", 
     RowBox[{"\"\<SM\>\"", ",", 
      RowBox[{"ModelParameters", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Mu]2", "->", "\[Mu]H2"}], ",", 
         RowBox[{"\[Lambda]", "->", "\[Lambda]H"}]}], "}"}]}]}], "]"}], "/.", 
    
    RowBox[{
     RowBox[{"\[Lambda]H", "[", "]"}], "->", 
     RowBox[{"2", 
      RowBox[{"\[Lambda]H", "[", "]"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.872756563323012*^9, 3.872756586325608*^9}, {
   3.87861380006433*^9, 3.8786138013478937`*^9}, {3.878613848772838*^9, 
   3.8786138496580677`*^9}, {3.878613955662309*^9, 3.878613981861128*^9}, {
   3.8786140186236067`*^9, 3.8786140196294203`*^9}, {3.878614648315674*^9, 
   3.878614658651696*^9}, 3.878792555561604*^9, {3.87879269969425*^9, 
   3.878792700861744*^9}, {3.878826984651999*^9, 3.878827000521147*^9}, {
   3.93688316875366*^9, 3.936883170850582*^9}, {3.936979216015746*^9, 
   3.936979226108356*^9}, {3.936979443946257*^9, 3.936979447774405*^9}, {
   3.948549823057374*^9, 3.948549865891572*^9}, {3.948549947229068*^9, 
   3.9485499682041492`*^9}, {3.9526424448387413`*^9, 3.952642448057971*^9}, 
   3.953654467654567*^9, {3.957944173627078*^9, 3.957944179866481*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"d8a6ef3d-b24d-48d9-8b8e-9f5c5cea9b24"],

Cell["Add right-handed neutrinos and triplet vector-like fermion \
\[CapitalPsi]", "Text",
 CellChangeTimes->{{3.953654476415954*^9, 3.9536544831998463`*^9}, {
  3.954605263096703*^9, 
  3.954605273294104*^9}},ExpressionUUID->"277cebcd-9f27-4d9a-8266-\
5b621dbf22b8"],

Cell[BoxData[{
 RowBox[{"DefineField", "[", 
  RowBox[{"\[Nu]R", ",", " ", "Fermion", ",", " ", 
   RowBox[{"Chiral", "->", "RightHanded"}], ",", " ", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", "Flavor", "}"}]}], ",", 
   RowBox[{"Mass", "->", "Light"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineField", "[", 
  RowBox[{"\[CapitalPsi]", ",", "Fermion", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", 
     RowBox[{"SU2L", "[", "adj", "]"}], "}"}]}], ",", 
   RowBox[{"Mass", "->", "Heavy"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.948551373640986*^9, 3.9485513783381567`*^9}, {
  3.954605276117243*^9, 3.9546052762839108`*^9}, {3.954605824762919*^9, 
  3.9546058250271997`*^9}, {3.9546061374700603`*^9, 3.954606146438319*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"1c0ee5d7-0f5a-4c6a-aa3d-b356e6331590"],

Cell[TextData[{
 "Add Yukawa couplings for Dirac neutrino mass with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Nu]", "R"], TraditionalForm]],ExpressionUUID->
  "dff0cf65-f5eb-4e6f-b5df-029eb22ec685"],
 " and \[CapitalPsi]"
}], "Text",
 CellChangeTimes->{{3.954605319583963*^9, 3.954605385287854*^9}, {
  3.954605999456934*^9, 
  3.954606007947209*^9}},ExpressionUUID->"32d978b2-0bb4-43c4-8ebc-\
ab357a441e02"],

Cell[BoxData[{
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"Y\[Nu]", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", 
     RowBox[{"Flavor", ",", "Flavor"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"Y\[CapitalPsi]", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", "Flavor", "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.954605401927967*^9, 3.9546054412396593`*^9}, {
  3.954605787025375*^9, 3.9546057914435177`*^9}, {3.9546060353996077`*^9, 
  3.954606036340412*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"25ebcf52-d491-494d-b40b-bc04408b1690"],

Cell["Define group objects shortcuts", "Text",
 CellChangeTimes->{{3.953654095490171*^9, 3.9536541039115133`*^9}, {
  3.958012305735093*^9, 
  3.958012313637702*^9}},ExpressionUUID->"eb958ba1-4dcf-4c2c-846c-\
363dde34bbf6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Tfund", "[", 
    RowBox[{"a_", ",", "i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"CG", "[", 
    RowBox[{
     RowBox[{"gen", "[", 
      RowBox[{"SU2L", "[", "fund", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "i", ",", "j"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]SU2L", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"CG", "[", 
    RowBox[{
     RowBox[{"eps", "[", "SU2L", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["H", "~"], "[", "i_", "]"}], ":=", 
   RowBox[{"RelabelIndices", "[", 
    RowBox[{
     RowBox[{"\[Epsilon]SU2L", "[", 
      RowBox[{"i", ",", "rind"}], "]"}], 
     RowBox[{"Bar", "@", 
      RowBox[{"H", "[", "rind", "]"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.953653424832994*^9, 3.953653474313025*^9}, {
   3.953653808477597*^9, 3.95365384346242*^9}, {3.953653884693512*^9, 
   3.953653901557295*^9}, 3.953653963698757*^9, {3.954605585369196*^9, 
   3.9546056321230993`*^9}, {3.954605666338724*^9, 3.954605696349801*^9}, {
   3.954605731062953*^9, 3.9546057395105*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"8831eabc-1360-45eb-93e5-542795eee8c3"],

Cell["Write the Lagrangian", "Text",
 CellChangeTimes->{{3.938176157417261*^9, 3.938176168608695*^9}, {
  3.9485509935188627`*^9, 3.94855100649012*^9}, {3.95365324837895*^9, 
  3.9536532522284718`*^9}, {3.954605868999969*^9, 3.954605870747978*^9}, {
  3.958012315782189*^9, 
  3.958012317869871*^9}},ExpressionUUID->"9a5e987f-03cd-4f3c-b0a3-\
b6d0844930d9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"LSM", "+", 
     RowBox[{"FreeLag", "[", "\[Nu]R", "]"}], "+", 
     RowBox[{"FreeLag", "[", "\[CapitalPsi]", "]"}], "+", 
     RowBox[{"PlusHc", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Y\[Nu]", "[", 
         RowBox[{"p", ",", "r"}], "]"}], " ", 
        RowBox[{
         RowBox[{"Bar", "@", 
          RowBox[{"l", "[", 
           RowBox[{"i", ",", "p"}], "]"}]}], "**", 
         RowBox[{"\[Nu]R", "[", "r", "]"}]}], 
        RowBox[{
         OverscriptBox["H", "~"], "[", "i", "]"}]}], " ", "+", 
       RowBox[{
        RowBox[{"Y\[CapitalPsi]", "[", "p", "]"}], 
        RowBox[{
         RowBox[{"Bar", "@", 
          RowBox[{"l", "[", 
           RowBox[{"i", ",", "p"}], "]"}]}], "**", 
         RowBox[{"\[CapitalPsi]", "[", "a", "]"}]}], " ", "2", 
        RowBox[{"Tfund", "[", 
         RowBox[{"a", ",", "i", ",", "j"}], "]"}], 
        RowBox[{
         OverscriptBox["H", "~"], "[", "j", "]"}]}]}], " ", "]"}]}], "//", 
    "RelabelIndices"}], "//", "NiceForm"}]}]], "Input",
 CellChangeTimes->{{3.9381761701934233`*^9, 3.938176190092472*^9}, {
   3.938176350622957*^9, 3.938176351561969*^9}, {3.948551448475272*^9, 
   3.948551452522534*^9}, {3.954605231811438*^9, 3.954605240837615*^9}, {
   3.954605450952261*^9, 3.9546054678739033`*^9}, {3.954605526434779*^9, 
   3.954605542249721*^9}, {3.954605750451433*^9, 3.95460583948127*^9}, {
   3.954605877856464*^9, 3.954605987733509*^9}, {3.954606028815713*^9, 
   3.954606033189299*^9}, {3.954606172953495*^9, 3.95460617383668*^9}, 
   3.9582129512933064`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"c40f5903-44ca-40c0-8701-ed6a10d31ca5"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", "4"], 
      FractionBox["1", 
       SuperscriptBox[
        SubscriptBox["g", "Y"], "2"]], 
      SuperscriptBox[
       SuperscriptBox["B", 
        StyleBox[
         TemplateBox[{"\[Mu]", "\[Nu]"},
          "RowDefault"],
         FontSize->10]], "2"]}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], 
     FractionBox["1", 
      SuperscriptBox[
       SubscriptBox["g", "s"], "2"]], 
     SuperscriptBox[
      SuperscriptBox["G", 
       StyleBox[
        TemplateBox[{"\[Mu]", "\[Nu]", "A"},
         "RowDefault"],
        FontSize->10]], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "4"], 
     FractionBox["1", 
      SuperscriptBox[
       SubscriptBox["g", "L"], "2"]], 
     SuperscriptBox[
      SuperscriptBox["W", 
       StyleBox[
        TemplateBox[{"\[Mu]", "\[Nu]", "I"},
         "RowDefault"],
        FontSize->10]], "2"]}], "+", 
    RowBox[{
     TemplateBox[{
       SubscriptBox["D", "\[Mu]"], 
       SubscriptBox[
        OverscriptBox["H", 
         StyleBox["_", FontWeight -> Bold]], 
        StyleBox["i", FontSize -> 10]]},
      "RowDefault"], 
     TemplateBox[{
       SubscriptBox["D", "\[Mu]"], 
       SuperscriptBox["H", 
        StyleBox["i", FontSize -> 10]]},
      "RowDefault"]}], "+", 
    RowBox[{"\[Mu]H2", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["d", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["a",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["d", 
            StyleBox[
             TemplateBox[{"a", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["e", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["e", 
            StyleBox["p", FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["l", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["i",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "L"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["l", 
            StyleBox[
             TemplateBox[{"i", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["q", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox[
           TemplateBox[{"a", "i"},
            "RowDefault"],
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "L"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["q", 
            StyleBox[
             TemplateBox[{"a", "i", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["u", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["a",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["u", 
            StyleBox[
             TemplateBox[{"a", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["\[Nu]R", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["\[Nu]R", 
            StyleBox["p", FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     OverscriptBox["m\[Nu]R", 
      StyleBox["_",
       FontWeight->Bold]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[Nu]R", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        RowBox[{"C", 
         SubscriptBox["P", "L"]}], "\[CenterDot]", 
        SuperscriptBox[
         SuperscriptBox[
          OverscriptBox["\[Nu]R", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["p",
           FontSize->10]], "T"], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     FractionBox["1", "2"], "m\[Nu]R", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         SuperscriptBox["\[Nu]R", 
          StyleBox["p",
           FontSize->10]], "T"], "\[CenterDot]", 
        RowBox[{"C", 
         SubscriptBox["P", "R"]}], "\[CenterDot]", 
        SuperscriptBox["\[Nu]R", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["\[CapitalPsi]", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["I",
           FontSize->10]], "\[CenterDot]", 
         SubscriptBox["\[Gamma]", 
          StyleBox["\[Mu]",
           FontSize->10]], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["\[CapitalPsi]", 
            StyleBox["I", FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{"M\[CapitalPsi]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["I",
          FontSize->10]], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["I",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{"\[Lambda]H", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]]}], "-", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox[
       SubscriptBox["Y", "d"], 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["d", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["q", 
         StyleBox[
          TemplateBox[{"a", "i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox[
       SubscriptBox["Y", "e"], 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["e", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["l", 
         StyleBox[
          TemplateBox[{"i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "e"], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["i",
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["e", 
         StyleBox["r",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{
     SuperscriptBox["Y\[Nu]", 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["j",
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[Nu]R", 
         StyleBox["r",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"j", "i"},
        "RowDefault"],
       FontSize->10]]}], "-", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "d"], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["q", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox[
          TemplateBox[{"a", "i"},
           "RowDefault"],
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["d", 
         StyleBox[
          TemplateBox[{"a", "r"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "u"], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["q", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox[
          TemplateBox[{"a", "j"},
           "RowDefault"],
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["u", 
         StyleBox[
          TemplateBox[{"a", "r"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"j", "i"},
        "RowDefault"],
       FontSize->10]]}], "-", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox[
       SubscriptBox["Y", "u"], 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["u", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["q", 
         StyleBox[
          TemplateBox[{"a", "i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["\[CurlyEpsilon]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"i", "j"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["Y\[Nu]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[Nu]R", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["l", 
         StyleBox[
          TemplateBox[{"i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["\[CurlyEpsilon]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"i", "j"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"2", 
     SuperscriptBox["Y\[CapitalPsi]", 
      StyleBox["p",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["k",
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["I",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"j", "i"},
        "RowDefault"],
       FontSize->10]], 
     SubsuperscriptBox["T", 
      StyleBox["j",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"I", "k"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"2", 
     SuperscriptBox[
      OverscriptBox["Y\[CapitalPsi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["p",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["I",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["l", 
         StyleBox[
          TemplateBox[{"k", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["\[CurlyEpsilon]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"i", "j"},
        "RowDefault"],
       FontSize->10]], 
     SubsuperscriptBox["T", 
      StyleBox["k",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"I", "i"},
        "RowDefault"],
       FontSize->10]]}]}], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{{3.9381763473221493`*^9, 3.938176351876526*^9}, 
   3.938176396451195*^9, 3.948548972206572*^9, 3.948550506823691*^9, 
   3.9485506249352713`*^9, 3.9485513934611197`*^9, 3.948551452942121*^9, {
   3.9485523813607607`*^9, 3.948552398731975*^9}, {3.949152594359055*^9, 
   3.949152606293351*^9}, 3.949155716956829*^9, 3.952642457640925*^9, 
   3.952642528726469*^9, 3.952643534823031*^9, 3.952644201788301*^9, 
   3.9526946231941557`*^9, 3.952775541235198*^9, 3.952775957335679*^9, 
   3.952776240465975*^9, 3.953653172429523*^9, 3.953654166091058*^9, 
   3.953654513123823*^9, {3.953656541841448*^9, 3.9536565457435303`*^9}, 
   3.954603690833893*^9, 3.954606012641387*^9, 3.954606045599474*^9, {
   3.9546061545032263`*^9, 3.9546061744155893`*^9}, 3.954606894052319*^9, 
   3.9546286697374697`*^9, {3.954629907184555*^9, 3.954629936384563*^9}, 
   3.954630357423484*^9, 3.9546304607352448`*^9, 3.954778367381165*^9, 
   3.954778415014879*^9, 3.955559037244998*^9, 3.955630263639606*^9, 
   3.957944315126163*^9, 3.958028117195695*^9, 3.958034094162793*^9, 
   3.958037129870153*^9, {3.95804214168259*^9, 3.9580421519097843`*^9}, 
   3.958128250470028*^9, 3.958185878488257*^9, 3.958192267947279*^9, {
   3.958212792130013*^9, 3.958212816136445*^9}, 3.958212966546307*^9, 
   3.958213086217304*^9, 3.9582155522107573`*^9, 3.9584594104400873`*^9, 
   3.9585790319122143`*^9, 3.958579223354145*^9, 3.9585794236235313`*^9, 
   3.958580406187921*^9, 3.958581204923004*^9, 3.959164253718316*^9, 
   3.9591802393264103`*^9, 3.959252299240016*^9},
 CellLabel->
  "Out[11]//NiceForm=",ExpressionUUID->"116e1b28-9bba-428d-89b1-f166a1874118"]
}, Open  ]],

Cell["Approximation used on the results", "Text",
 CellChangeTimes->{{3.954606453742791*^9, 3.954606456907856*^9}, {
  3.958012323328079*^9, 
  3.9580123346154013`*^9}},ExpressionUUID->"82b469e0-b444-47bb-bbca-\
5d7bfe43d03c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NeglectSmall", "[", "expr_", "]"}], ":=", 
   RowBox[{"expr", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Coupling", "[", 
       RowBox[{
        RowBox[{"Y\[Nu]", "|", "Ye", "|", "m\[Nu]R"}], ",", "___"}], "]"}], "->",
       "0"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9546062726677837`*^9, 3.954606421327887*^9}, 
   3.95794439877604*^9, {3.958011894976119*^9, 3.958011915548636*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"fd3b1434-f074-4a3a-b085-b795edc5ceeb"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Matching", "Subsection"]], "Subsection",
 CellChangeTimes->{{3.948550423767509*^9, 3.948550426039049*^9}, {
  3.948553042495864*^9, 3.9485530426152477`*^9}, {3.952776185433077*^9, 
  3.95277618608293*^9}},ExpressionUUID->"bc8a8ed5-85bb-41a7-bf08-\
4b93f9f6cb5a"],

Cell[CellGroupData[{

Cell["Match", "Subsubsection",
 CellChangeTimes->{{3.953654886840575*^9, 
  3.9536548887722607`*^9}},ExpressionUUID->"3ad0d7fa-0e3d-46cf-9912-\
c26ea9d0e8de"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LEFT", "=", 
   RowBox[{
    RowBox[{"Match", "[", 
     RowBox[{"L0", ",", 
      RowBox[{"LoopOrder", "->", "1"}], ",", 
      RowBox[{"EFTOrder", "->", "6"}]}], "]"}], "/.", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", 
      RowBox[{"-", "1"}]], "->", "0"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LEFTOff", "=", 
   RowBox[{"LEFT", "//", "GreensSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LEFTOn", "=", 
   RowBox[{"LEFT", "//", "EOMSimplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.948550433621798*^9, 3.948550469166044*^9}, {
  3.953654864707449*^9, 3.9536548792331753`*^9}, {3.954629984496838*^9, 
  3.9546300144783783`*^9}, {3.9546300750163*^9, 3.9546300998338013`*^9}, {
  3.954630207565946*^9, 3.954630207814706*^9}, {3.954630264838739*^9, 
  3.954630270167925*^9}, {3.955559102274083*^9, 3.9555591032763157`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"1252c591-78a8-441a-bccb-5e6638b4b154"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox["\<\"Added new CG \\!\\(\\*RowBox[{\\\"cg1\\\"}]\\) with \
indices \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"SU2L\\\", \\\"[\\\", \
\\\"fund\\\", \\\"]\\\"}], \\\",\\\", RowBox[{\\\"SU2L\\\", \\\"[\\\", \
\\\"adj\\\", \\\"]\\\"}], \\\",\\\", RowBox[{\\\"SU2L\\\", \\\"[\\\", \
\\\"fund\\\", \\\"]\\\"}]}], \\\"}\\\"}]\\)\"\>",
  StringForm["Added new CG `1` with indices `2`", $CellContext`cg1, {
    $CellContext`SU2L[Matchete`fund], 
    $CellContext`SU2L[Matchete`adj], 
    $CellContext`SU2L[Matchete`fund]}],
  Editable->False]], "Echo",
 CellChangeTimes->{
  3.959252299254037*^9},ExpressionUUID->"3daddd4a-242d-4a36-90df-\
1a7e15131e45"],

Cell[BoxData["\<\"The Lagrangian contains terms of lower power than dimension \
4. Defining effective couplings and assuming these terms to be dimension 4. \
Use 'PrintEffectiveCouplings' and 'ReplaceEffectiveCouplings' to recover \
explicit expressions.\"\>"], "Echo",
 CellChangeTimes->{
  3.959252318239348*^9},ExpressionUUID->"e6470c46-f6e0-4ea7-aef0-\
c0eb31e2e947"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Results", "Subsubsection",
 CellChangeTimes->{{3.953654892331162*^9, 
  3.953654894683043*^9}},ExpressionUUID->"20582483-2961-4b71-b448-\
2a07de27e4b1"],

Cell["Dipole contributions", "Text",
 CellChangeTimes->{{3.953654900987021*^9, 
  3.953654914892332*^9}},ExpressionUUID->"8a88d014-0bbb-4a31-bc33-\
ce54cee688c2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SelectOperatorClass", "[", 
   RowBox[{"LEFTOn", ",", " ", 
    RowBox[{"{", 
     RowBox[{"\[Nu]R", ",", 
      RowBox[{"Bar", "@", "l"}], ",", 
      RowBox[{"Bar", "@", "H"}]}], "}"}], ",", " ", "2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "NeglectSmall"}]}], "Input",
 CellChangeTimes->{
  3.953654948878441*^9, {3.953655003320403*^9, 3.953655023414983*^9}, {
   3.953655067664863*^9, 3.953655067960581*^9}, {3.954607652614457*^9, 
   3.9546076562569313`*^9}, {3.954607735353874*^9, 3.954607806850898*^9}, {
   3.954607846340397*^9, 3.954607875385571*^9}, 3.954608603113722*^9, {
   3.954628883653686*^9, 3.9546289137077017`*^9}, {3.954628948958362*^9, 
   3.954628953559167*^9}, {3.954630225175243*^9, 3.954630256353834*^9}, 
   3.954778465511948*^9, {3.9547786849978733`*^9, 3.954778711279069*^9}, {
   3.9555594144825068`*^9, 3.955559427538209*^9}, {3.958011255945573*^9, 
   3.95801128052909*^9}, 3.958011456388839*^9, {3.958011743379065*^9, 
   3.958011745635187*^9}, {3.958030347406665*^9, 3.958030347739889*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"1636f928-cc4f-4974-b244-7696e2683aaf"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.954607854217169*^9, 3.954607876246872*^9}, 
   3.954608605954298*^9, 3.954628836679796*^9, 3.9546288929065323`*^9, 
   3.954628954301497*^9, 3.9546291015332623`*^9, 3.954629893717148*^9, 
   3.954629987843903*^9, {3.9546302237758007`*^9, 3.954630251249812*^9}, 
   3.954630413535782*^9, 3.954630637612821*^9, 3.95477860110544*^9, {
   3.954778697559647*^9, 3.954778712677754*^9}, 3.9555591323845387`*^9, {
   3.9555594148798647`*^9, 3.9555594279160023`*^9}, 3.955630288592525*^9, {
   3.958011262111928*^9, 3.958011280974798*^9}, 3.958011456977725*^9, 
   3.9580117460769253`*^9, 3.9580124261703587`*^9, {3.958030324049838*^9, 
   3.958030351450729*^9}, 3.958036954758073*^9, 3.958185704513813*^9, 
   3.958192098263708*^9, 3.958215578070819*^9, 3.958459436094028*^9, 
   3.958579249477702*^9, 3.958579450276513*^9, 3.9585804317965612`*^9, 
   3.9585812312844963`*^9, 3.959164280290071*^9, 3.9591802651137753`*^9, 
   3.959252324484334*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"3feac878-76ab-4899-8dff-322fdcb9832b"]
}, Open  ]],

Cell["Dim 4 mass contributions", "Text",
 CellChangeTimes->{{3.953654919733062*^9, 
  3.9536549240910807`*^9}},ExpressionUUID->"571cd113-5953-4888-9baa-\
69019ea5a2bb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SelectOperatorClass", "[", 
    RowBox[{"LEFTOn", ",", " ", 
     RowBox[{"{", 
      RowBox[{"\[Nu]R", ",", " ", 
       RowBox[{"Bar", "@", "l"}], ",", " ", 
       RowBox[{"Bar", "@", "H"}]}], "}"}], ",", " ", "0"}], "]"}], "  ", "//",
    " ", "ReplaceEffectiveCouplings"}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "NeglectSmall"}]}], "Input",
 CellChangeTimes->{{3.9580115627191896`*^9, 3.95801157040399*^9}, {
  3.9580116230627737`*^9, 3.958011629843925*^9}, {3.95801174974442*^9, 
  3.958011751859744*^9}, {3.958030349009303*^9, 3.9580303494719677`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"b80633d7-cff9-418b-964e-709263c22dc3"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.958011559882635*^9, 3.958011563192767*^9}, 
   3.9580116302678623`*^9, 3.9580117524409246`*^9, 3.958012426220882*^9, {
   3.9580303241005497`*^9, 3.9580303498987293`*^9}, 3.9580369548127003`*^9, 
   3.9581857045658484`*^9, 3.9581920983161783`*^9, 3.958215578124592*^9, 
   3.958459436147904*^9, 3.9585792495340137`*^9, 3.958579450330722*^9, 
   3.9585804318507423`*^9, 3.958581231338084*^9, 3.9591642803457623`*^9, 
   3.959180265166643*^9, 3.959252324540741*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"d774eddd-65b8-44af-97b4-f57fc761a024"]
}, Open  ]],

Cell["Dim 6 mass contributions ", "Text",
 CellChangeTimes->{{3.953654925751309*^9, 3.953654929925187*^9}, {
   3.95365520671949*^9, 3.953655210608708*^9}, {3.958011775361079*^9, 
   3.958011776847816*^9}, {3.958028065583488*^9, 3.958028069137556*^9}, 
   3.9580419989119864`*^9},ExpressionUUID->"c2c14b57-5af4-48fb-a8a2-\
277158b7fbc0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SelectOperatorClass", "[", 
   RowBox[{"LEFTOn", ",", " ", 
    RowBox[{"{", 
     RowBox[{"\[Nu]R", ",", 
      RowBox[{"Bar", "@", "l"}], ",", 
      RowBox[{"Bar", "@", "H"}], ",", 
      RowBox[{"Bar", "@", "H"}], ",", "H"}], "}"}], ",", " ", "0"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "NeglectSmall"}]}], "Input",
 CellChangeTimes->{{3.9485584006336184`*^9, 3.9485584260383244`*^9}, {
   3.953655127327227*^9, 3.953655148817165*^9}, {3.953655197817822*^9, 
   3.953655199882187*^9}, {3.954607968366951*^9, 3.9546079958616123`*^9}, {
   3.954628982473913*^9, 3.954628993515966*^9}, {3.954630231159683*^9, 
   3.9546302606411858`*^9}, 3.954778472036439*^9, {3.954778921938806*^9, 
   3.954778949084936*^9}, {3.9555594504755573`*^9, 3.955559450770547*^9}, {
   3.958011308447442*^9, 3.958011309729805*^9}, {3.958011757925385*^9, 
   3.958011761980751*^9}, {3.958028061556238*^9, 3.958028063247827*^9}, {
   3.958030149222088*^9, 3.958030161053165*^9}, {3.958030238476329*^9, 
   3.958030244934382*^9}, {3.958030311916709*^9, 3.958030343132761*^9}, {
   3.958041922551297*^9, 3.958041923889145*^9}, 3.958041990635768*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"1438a5b7-1263-42f3-a3df-263016a1f664"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.94855842194489*^9, 3.948558426791991*^9}, 
   3.952643647387265*^9, 3.9527755423760233`*^9, 3.9527759584117002`*^9, 
   3.95277650874197*^9, 3.9536551493408527`*^9, 3.95365520044646*^9, 
   3.9536567404299107`*^9, 3.954607452523287*^9, {3.954607971704941*^9, 
   3.9546080031901007`*^9}, 3.954628838568432*^9, {3.954628984276322*^9, 
   3.954628994860388*^9}, 3.954629100479702*^9, 3.954629895468623*^9, 
   3.954629990720016*^9, {3.9546302316226273`*^9, 3.9546302535188007`*^9}, 
   3.9546304138225317`*^9, 3.9546306395548887`*^9, 3.9547786030562572`*^9, {
   3.954778943665319*^9, 3.954778950851626*^9}, 3.955559451119149*^9, 
   3.955630288679269*^9, 3.958011310028789*^9, {3.9580117590513153`*^9, 
   3.958011762442148*^9}, 3.958012426290601*^9, {3.95803013932657*^9, 
   3.958030156427943*^9}, {3.9580302412010098`*^9, 3.958030245739534*^9}, {
   3.95803032417852*^9, 3.958030343486671*^9}, 3.958036954888455*^9, 
   3.9581857046385*^9, 3.958192098388988*^9, 3.958215578201418*^9, 
   3.9584594362261953`*^9, 3.958579249610847*^9, 3.958579450407941*^9, 
   3.958580431927903*^9, 3.958581231414961*^9, 3.959164280427796*^9, 
   3.959180265242063*^9, 3.9592523246168118`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"131be034-73dc-47b4-a083-0c573c0f0994"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Model b: \[CapitalPsi](1,3,0) + F(1,2,1/2)", "Section",
 CellChangeTimes->{{3.948548976496673*^9, 3.948548983783149*^9}, {
   3.952776007356098*^9, 3.952776017180749*^9}, {3.952780658826054*^9, 
   3.952780664709437*^9}, {3.954606878752967*^9, 3.954606878871088*^9}, 
   3.955559459608191*^9, {3.955562730170919*^9, 3.955562730320547*^9}, {
   3.9555632257737513`*^9, 3.955563225862927*^9}, {3.958012599527789*^9, 
   3.9580126290726633`*^9}, {3.9580351963724318`*^9, 
   3.9580351980853577`*^9}},ExpressionUUID->"0f823579-97f9-4443-9222-\
191e84c22246"],

Cell[CellGroupData[{

Cell[TextData[{
 "Loading the SM + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Nu]", "R"], TraditionalForm]],ExpressionUUID->
  "dc819014-b23f-4a2e-beef-858cb777906f"],
 " + \[CapitalPsi] "
}], "Subsection",
 CellChangeTimes->{{3.878613406787181*^9, 3.878613406877178*^9}, {
   3.8787925372773747`*^9, 3.878792572338718*^9}, 3.9485489904322157`*^9, {
   3.954605158974669*^9, 
   3.954605185430938*^9}},ExpressionUUID->"34e6b260-81e5-4de9-9fbe-\
bb4558751560"],

Cell["Remove Lagrangian, fields and couplings from previous model", "Text",
 CellChangeTimes->{{3.9580122710528717`*^9, 
  3.95801229616644*^9}},ExpressionUUID->"69fea52c-b824-4513-a7ab-\
fa09344dd139"],

Cell[BoxData[
 RowBox[{"ResetAll", "[", "]"}]], "Input",
 CellChangeTimes->{{3.94855238377601*^9, 3.948552387334359*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"a3ad674a-9bb5-4452-b57c-dcd144880f84"],

Cell["Load the SM", "Text",
 CellChangeTimes->{{3.9580122710528717`*^9, 
  3.958012276433447*^9}},ExpressionUUID->"b5e2cb1a-6714-4d25-9253-\
9b1c5c38d273"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LSM", "=", 
   RowBox[{
    RowBox[{"LoadModel", "[", 
     RowBox[{"\"\<SM\>\"", ",", 
      RowBox[{"ModelParameters", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Mu]2", "->", "\[Mu]H2"}], ",", 
         RowBox[{"\[Lambda]", "->", "\[Lambda]H"}]}], "}"}]}]}], "]"}], "/.", 
    
    RowBox[{
     RowBox[{"\[Lambda]H", "[", "]"}], "->", 
     RowBox[{"2", 
      RowBox[{"\[Lambda]H", "[", "]"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.872756563323012*^9, 3.872756586325608*^9}, {
   3.87861380006433*^9, 3.8786138013478937`*^9}, {3.878613848772838*^9, 
   3.8786138496580677`*^9}, {3.878613955662309*^9, 3.878613981861128*^9}, {
   3.8786140186236067`*^9, 3.8786140196294203`*^9}, {3.878614648315674*^9, 
   3.878614658651696*^9}, 3.878792555561604*^9, {3.87879269969425*^9, 
   3.878792700861744*^9}, {3.878826984651999*^9, 3.878827000521147*^9}, {
   3.93688316875366*^9, 3.936883170850582*^9}, {3.936979216015746*^9, 
   3.936979226108356*^9}, {3.936979443946257*^9, 3.936979447774405*^9}, {
   3.948549823057374*^9, 3.948549865891572*^9}, {3.948549947229068*^9, 
   3.9485499682041492`*^9}, {3.9526424448387413`*^9, 3.952642448057971*^9}, 
   3.953654467654567*^9, {3.957944173627078*^9, 3.957944179866481*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"894978e5-ac02-4678-b0fa-b348eef3ee5a"],

Cell["Add right-handed neutrinos and triplet vector-like fermion \
\[CapitalPsi]", "Text",
 CellChangeTimes->{{3.953654476415954*^9, 3.9536544831998463`*^9}, {
  3.954605263096703*^9, 
  3.954605273294104*^9}},ExpressionUUID->"fec0c24e-bf34-4a13-ab51-\
c079a9874fe1"],

Cell[BoxData[{
 RowBox[{"DefineField", "[", 
  RowBox[{"\[Nu]R", ",", " ", "Fermion", ",", " ", 
   RowBox[{"Chiral", "->", "RightHanded"}], ",", " ", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", "Flavor", "}"}]}], ",", 
   RowBox[{"Mass", "->", "Light"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineField", "[", 
  RowBox[{"\[CapitalPsi]", ",", "Fermion", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", 
     RowBox[{"SU2L", "[", "adj", "]"}], "}"}]}], ",", 
   RowBox[{"Mass", "->", "Heavy"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.948551373640986*^9, 3.9485513783381567`*^9}, {
  3.954605276117243*^9, 3.9546052762839108`*^9}, {3.954605824762919*^9, 
  3.9546058250271997`*^9}, {3.9546061374700603`*^9, 3.954606146438319*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"4e7da940-1e85-4617-acbe-fb9c924854e5"],

Cell[TextData[{
 "Add Yukawa couplings for Dirac neutrino mass with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Nu]", "R"], TraditionalForm]],ExpressionUUID->
  "2b87945e-e06d-4d4f-a1eb-7f84cfd2579b"],
 " and \[CapitalPsi]"
}], "Text",
 CellChangeTimes->{{3.954605319583963*^9, 3.954605385287854*^9}, {
  3.954605999456934*^9, 
  3.954606007947209*^9}},ExpressionUUID->"8b7f048b-29f6-4f63-999c-\
c9b06f61974b"],

Cell[BoxData[{
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"Y\[Nu]", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", 
     RowBox[{"Flavor", ",", "Flavor"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"Y\[CapitalPsi]", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", "Flavor", "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.954605401927967*^9, 3.9546054412396593`*^9}, {
  3.954605787025375*^9, 3.9546057914435177`*^9}, {3.9546060353996077`*^9, 
  3.954606036340412*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"cbd1d335-09b9-4553-90ea-60c3e0802119"],

Cell["Define group objects shortcuts", "Text",
 CellChangeTimes->{{3.953654095490171*^9, 3.9536541039115133`*^9}, {
  3.958012305735093*^9, 
  3.958012313637702*^9}},ExpressionUUID->"6b00077e-8ad1-42c8-a901-\
09528870115d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Tfund", "[", 
    RowBox[{"a_", ",", "i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"CG", "[", 
    RowBox[{
     RowBox[{"gen", "[", 
      RowBox[{"SU2L", "[", "fund", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "i", ",", "j"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]SU2L", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"CG", "[", 
    RowBox[{
     RowBox[{"eps", "[", "SU2L", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["H", "~"], "[", "i_", "]"}], ":=", 
   RowBox[{"RelabelIndices", "[", 
    RowBox[{
     RowBox[{"\[Epsilon]SU2L", "[", 
      RowBox[{"i", ",", "rind"}], "]"}], 
     RowBox[{"Bar", "@", 
      RowBox[{"H", "[", "rind", "]"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.953653424832994*^9, 3.953653474313025*^9}, {
   3.953653808477597*^9, 3.95365384346242*^9}, {3.953653884693512*^9, 
   3.953653901557295*^9}, 3.953653963698757*^9, {3.954605585369196*^9, 
   3.9546056321230993`*^9}, {3.954605666338724*^9, 3.954605696349801*^9}, {
   3.954605731062953*^9, 3.9546057395105*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"633978d4-9143-427b-bd24-7ac56d2558ff"],

Cell["Write the Lagrangian", "Text",
 CellChangeTimes->{{3.938176157417261*^9, 3.938176168608695*^9}, {
  3.9485509935188627`*^9, 3.94855100649012*^9}, {3.95365324837895*^9, 
  3.9536532522284718`*^9}, {3.954605868999969*^9, 3.954605870747978*^9}, {
  3.958012315782189*^9, 
  3.958012317869871*^9}},ExpressionUUID->"c15ed4b6-b19b-44c7-af5c-\
eec9853959d1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"LSM", "+", 
     RowBox[{"FreeLag", "[", "\[Nu]R", "]"}], "+", 
     RowBox[{"FreeLag", "[", "\[CapitalPsi]", "]"}], "+", 
     RowBox[{"PlusHc", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Y\[Nu]", "[", 
         RowBox[{"p", ",", "r"}], "]"}], " ", 
        RowBox[{
         RowBox[{"Bar", "@", 
          RowBox[{"l", "[", 
           RowBox[{"i", ",", "p"}], "]"}]}], "**", 
         RowBox[{"\[Nu]R", "[", "r", "]"}]}], 
        RowBox[{
         OverscriptBox["H", "~"], "[", "i", "]"}]}], " ", "+", 
       RowBox[{
        RowBox[{"Y\[CapitalPsi]", "[", "p", "]"}], 
        RowBox[{
         RowBox[{"Bar", "@", 
          RowBox[{"l", "[", 
           RowBox[{"i", ",", "p"}], "]"}]}], "**", 
         RowBox[{"\[CapitalPsi]", "[", "a", "]"}]}], " ", "2", 
        RowBox[{"Tfund", "[", 
         RowBox[{"a", ",", "i", ",", "j"}], "]"}], 
        RowBox[{
         OverscriptBox["H", "~"], "[", "j", "]"}]}]}], " ", "]"}]}], "//", 
    "RelabelIndices"}], "//", "NiceForm"}]}]], "Input",
 CellChangeTimes->{{3.9381761701934233`*^9, 3.938176190092472*^9}, {
   3.938176350622957*^9, 3.938176351561969*^9}, {3.948551448475272*^9, 
   3.948551452522534*^9}, {3.954605231811438*^9, 3.954605240837615*^9}, {
   3.954605450952261*^9, 3.9546054678739033`*^9}, {3.954605526434779*^9, 
   3.954605542249721*^9}, {3.954605750451433*^9, 3.95460583948127*^9}, {
   3.954605877856464*^9, 3.954605987733509*^9}, {3.954606028815713*^9, 
   3.954606033189299*^9}, {3.954606172953495*^9, 3.95460617383668*^9}, 
   3.9582129512933064`*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"4b69ff02-d3b3-4348-b4c8-eac2bfa1e6b3"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", "4"], 
      FractionBox["1", 
       SuperscriptBox[
        SubscriptBox["g", "Y"], "2"]], 
      SuperscriptBox[
       SuperscriptBox["B", 
        StyleBox[
         TemplateBox[{"\[Mu]", "\[Nu]"},
          "RowDefault"],
         FontSize->10]], "2"]}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], 
     FractionBox["1", 
      SuperscriptBox[
       SubscriptBox["g", "s"], "2"]], 
     SuperscriptBox[
      SuperscriptBox["G", 
       StyleBox[
        TemplateBox[{"\[Mu]", "\[Nu]", "A"},
         "RowDefault"],
        FontSize->10]], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "4"], 
     FractionBox["1", 
      SuperscriptBox[
       SubscriptBox["g", "L"], "2"]], 
     SuperscriptBox[
      SuperscriptBox["W", 
       StyleBox[
        TemplateBox[{"\[Mu]", "\[Nu]", "I"},
         "RowDefault"],
        FontSize->10]], "2"]}], "+", 
    RowBox[{
     TemplateBox[{
       SubscriptBox["D", "\[Mu]"], 
       SubscriptBox[
        OverscriptBox["H", 
         StyleBox["_", FontWeight -> Bold]], 
        StyleBox["i", FontSize -> 10]]},
      "RowDefault"], 
     TemplateBox[{
       SubscriptBox["D", "\[Mu]"], 
       SuperscriptBox["H", 
        StyleBox["i", FontSize -> 10]]},
      "RowDefault"]}], "+", 
    RowBox[{"\[Mu]H2", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["d", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["a",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["d", 
            StyleBox[
             TemplateBox[{"a", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["e", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["e", 
            StyleBox["p", FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["l", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["i",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "L"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["l", 
            StyleBox[
             TemplateBox[{"i", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["q", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox[
           TemplateBox[{"a", "i"},
            "RowDefault"],
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "L"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["q", 
            StyleBox[
             TemplateBox[{"a", "i", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["u", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["a",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["u", 
            StyleBox[
             TemplateBox[{"a", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["\[Nu]R", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["\[Nu]R", 
            StyleBox["p", FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     OverscriptBox["m\[Nu]R", 
      StyleBox["_",
       FontWeight->Bold]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[Nu]R", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        RowBox[{"C", 
         SubscriptBox["P", "L"]}], "\[CenterDot]", 
        SuperscriptBox[
         SuperscriptBox[
          OverscriptBox["\[Nu]R", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["p",
           FontSize->10]], "T"], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     FractionBox["1", "2"], "m\[Nu]R", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         SuperscriptBox["\[Nu]R", 
          StyleBox["p",
           FontSize->10]], "T"], "\[CenterDot]", 
        RowBox[{"C", 
         SubscriptBox["P", "R"]}], "\[CenterDot]", 
        SuperscriptBox["\[Nu]R", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["\[CapitalPsi]", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["I",
           FontSize->10]], "\[CenterDot]", 
         SubscriptBox["\[Gamma]", 
          StyleBox["\[Mu]",
           FontSize->10]], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["\[CapitalPsi]", 
            StyleBox["I", FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{"M\[CapitalPsi]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["I",
          FontSize->10]], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["I",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{"\[Lambda]H", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]]}], "-", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox[
       SubscriptBox["Y", "d"], 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["d", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["q", 
         StyleBox[
          TemplateBox[{"a", "i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox[
       SubscriptBox["Y", "e"], 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["e", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["l", 
         StyleBox[
          TemplateBox[{"i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "e"], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["i",
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["e", 
         StyleBox["r",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{
     SuperscriptBox["Y\[Nu]", 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["j",
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[Nu]R", 
         StyleBox["r",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"j", "i"},
        "RowDefault"],
       FontSize->10]]}], "-", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "d"], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["q", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox[
          TemplateBox[{"a", "i"},
           "RowDefault"],
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["d", 
         StyleBox[
          TemplateBox[{"a", "r"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "u"], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["q", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox[
          TemplateBox[{"a", "j"},
           "RowDefault"],
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["u", 
         StyleBox[
          TemplateBox[{"a", "r"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"j", "i"},
        "RowDefault"],
       FontSize->10]]}], "-", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox[
       SubscriptBox["Y", "u"], 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["u", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["q", 
         StyleBox[
          TemplateBox[{"a", "i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["\[CurlyEpsilon]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"i", "j"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["Y\[Nu]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[Nu]R", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["l", 
         StyleBox[
          TemplateBox[{"i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["\[CurlyEpsilon]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"i", "j"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"2", 
     SuperscriptBox["Y\[CapitalPsi]", 
      StyleBox["p",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["k",
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["I",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"j", "i"},
        "RowDefault"],
       FontSize->10]], 
     SubsuperscriptBox["T", 
      StyleBox["j",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"I", "k"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"2", 
     SuperscriptBox[
      OverscriptBox["Y\[CapitalPsi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["p",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["I",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["l", 
         StyleBox[
          TemplateBox[{"k", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["\[CurlyEpsilon]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"i", "j"},
        "RowDefault"],
       FontSize->10]], 
     SubsuperscriptBox["T", 
      StyleBox["k",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"I", "i"},
        "RowDefault"],
       FontSize->10]]}]}], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{{3.9381763473221493`*^9, 3.938176351876526*^9}, 
   3.938176396451195*^9, 3.948548972206572*^9, 3.948550506823691*^9, 
   3.9485506249352713`*^9, 3.9485513934611197`*^9, 3.948551452942121*^9, {
   3.9485523813607607`*^9, 3.948552398731975*^9}, {3.949152594359055*^9, 
   3.949152606293351*^9}, 3.949155716956829*^9, 3.952642457640925*^9, 
   3.952642528726469*^9, 3.952643534823031*^9, 3.952644201788301*^9, 
   3.9526946231941557`*^9, 3.952775541235198*^9, 3.952775957335679*^9, 
   3.952776240465975*^9, 3.953653172429523*^9, 3.953654166091058*^9, 
   3.953654513123823*^9, {3.953656541841448*^9, 3.9536565457435303`*^9}, 
   3.954603690833893*^9, 3.954606012641387*^9, 3.954606045599474*^9, {
   3.9546061545032263`*^9, 3.9546061744155893`*^9}, 3.954606894052319*^9, 
   3.9546286697374697`*^9, {3.954629907184555*^9, 3.954629936384563*^9}, 
   3.954630357423484*^9, 3.9546304607352448`*^9, 3.954778367381165*^9, 
   3.954778415014879*^9, 3.955559037244998*^9, 3.955630263639606*^9, 
   3.957944315126163*^9, 3.958028117195695*^9, 3.958034094162793*^9, 
   3.958037129870153*^9, {3.95804214168259*^9, 3.9580421519097843`*^9}, 
   3.958128250470028*^9, 3.958185878488257*^9, 3.958192267947279*^9, {
   3.958212792130013*^9, 3.958212816136445*^9}, 3.958212966546307*^9, 
   3.958213086217304*^9, 3.9582155522107573`*^9, 3.9584594104400873`*^9, 
   3.9585790319122143`*^9, 3.958579250246291*^9, 3.958579451076195*^9, 
   3.958580432557238*^9, 3.958581232096682*^9, 3.959160566108132*^9, 
   3.959164281075362*^9, 3.959180265855525*^9, 3.959252354512763*^9},
 CellLabel->
  "Out[31]//NiceForm=",ExpressionUUID->"69d23644-2884-41b5-a418-028453191a59"]
}, Open  ]],

Cell["Approximation used on the results", "Text",
 CellChangeTimes->{{3.954606453742791*^9, 3.954606456907856*^9}, {
  3.958012323328079*^9, 
  3.9580123346154013`*^9}},ExpressionUUID->"396cc464-c3c2-49f9-8195-\
3c1a8bad06f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NeglectSmall", "[", "expr_", "]"}], ":=", 
   RowBox[{"expr", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Coupling", "[", 
       RowBox[{
        RowBox[{"Y\[Nu]", "|", "Ye", "|", "m\[Nu]R"}], ",", "___"}], "]"}], "->",
       "0"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9546062726677837`*^9, 3.954606421327887*^9}, 
   3.95794439877604*^9, {3.958011894976119*^9, 3.958011915548636*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"4a79cc8c-ab26-4536-87cc-d8c9424892db"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model definition", "Subsection",
 CellChangeTimes->{{3.948549002372016*^9, 3.948549004115147*^9}, {
  3.952776057210085*^9, 
  3.952776077721627*^9}},ExpressionUUID->"120f2651-8b80-4d44-95f7-\
114bb83023e1"],

Cell[CellGroupData[{

Cell["Fields and couplings", "Subsubsection",
 CellChangeTimes->{{3.953654078367618*^9, 
  3.9536540816533117`*^9}},ExpressionUUID->"59652c56-6603-4130-b0e7-\
54adaf82025e"],

Cell["New fields", "Text",
 CellChangeTimes->{{3.878792650115407*^9, 3.878792669779684*^9}, {
  3.879436496406775*^9, 3.879436509851184*^9}, {3.879436676311966*^9, 
  3.879436676453746*^9}, {3.937314056085113*^9, 3.937314057290769*^9}, {
  3.958012615291362*^9, 
  3.958012621726482*^9}},ExpressionUUID->"02b25808-752c-4bc2-ac46-\
312bf2368156"],

Cell[BoxData[
 RowBox[{"DefineField", "[", 
  RowBox[{"F", ",", "Fermion", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", 
     RowBox[{"SU2L", "[", "fund", "]"}], "}"}]}], ",", " ", 
   RowBox[{"Charges", "->", 
    RowBox[{"{", 
     RowBox[{"U1Y", "[", 
      RowBox[{"1", "/", "2"}], "]"}], "}"}]}], ",", 
   RowBox[{"Mass", "->", "Heavy"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.878612753552659*^9, 3.878612812483905*^9}, {
   3.879424390000761*^9, 3.8794243933304977`*^9}, {3.936979236416108*^9, 
   3.9369792392752323`*^9}, {3.936979274963255*^9, 3.936979312856263*^9}, {
   3.936987043959127*^9, 3.93698704465328*^9}, {3.936987300441543*^9, 
   3.9369873010703382`*^9}, {3.937053067900124*^9, 3.937053070237816*^9}, {
   3.938176059098959*^9, 3.938176062393731*^9}, {3.948549185480216*^9, 
   3.9485491856904297`*^9}, {3.948549242489849*^9, 3.9485492469737263`*^9}, {
   3.9485505962535152`*^9, 3.9485505968067913`*^9}, 3.948550646427806*^9, {
   3.953653261865737*^9, 3.953653268746249*^9}, {3.954606491328668*^9, 
   3.9546064915846243`*^9}, {3.954630685966484*^9, 3.954630688890938*^9}, {
   3.954631033032341*^9, 3.954631033248095*^9}, {3.954631541070993*^9, 
   3.954631543115499*^9}, {3.9546315851737432`*^9, 3.9546315863715076`*^9}, {
   3.955559472831045*^9, 3.9555594942976313`*^9}, {3.955562740321211*^9, 
   3.955562752773375*^9}, {3.9555634924566107`*^9, 3.955563503788763*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"c33131e3-a086-4573-8311-fff499e74a78"],

Cell["New couplings", "Text",
 CellChangeTimes->{{3.8787927237165623`*^9, 3.87879273267238*^9}, {
  3.879436519899828*^9, 3.879436527426305*^9}, {3.937314052908773*^9, 
  3.937314053548794*^9}},ExpressionUUID->"d54a27e1-4ef0-40f1-9c1f-\
59c872790312"],

Cell[BoxData[{
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"Y\[Delta]", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", "Flavor", "}"}]}]}], "]"}], "\n", 
 RowBox[{"DefineCoupling", "[", "YTp", "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineCoupling", "[", "YT", "]"}]}], "Input",
 CellChangeTimes->{{3.93698077794375*^9, 3.936980802329134*^9}, {
   3.936980845892325*^9, 3.9369808540781093`*^9}, {3.936981372398434*^9, 
   3.9369813825232563`*^9}, {3.936984951743932*^9, 3.936984953311659*^9}, 
   3.9485494489408607`*^9, {3.948550254659457*^9, 3.948550256466543*^9}, {
   3.953653277843535*^9, 3.953653282938912*^9}, {3.954606795219884*^9, 
   3.954606795738003*^9}, {3.954631085255862*^9, 3.954631117473145*^9}, {
   3.954632018531345*^9, 3.954632019456027*^9}, {3.955559678130332*^9, 
   3.955559687498621*^9}, {3.955562976095174*^9, 3.9555629776639233`*^9}, {
   3.95556302418007*^9, 3.9555630375104628`*^9}, {3.955563549513423*^9, 
   3.955563561188766*^9}, {3.955563835149609*^9, 3.9555638358027554`*^9}, {
   3.9591802332937927`*^9, 3.9591802373136597`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"7fae8b6d-7a4c-4ee7-aeae-fbfbf0acc14c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Lagrangian", "Subsubsection",
 CellChangeTimes->{{3.878613568433921*^9, 3.878613569817117*^9}, {
  3.878792991229582*^9, 3.878792991557339*^9}, {3.878793702516142*^9, 
  3.878793703149097*^9}, {3.879436557315653*^9, 3.879436558388863*^9}, {
  3.953655779608577*^9, 
  3.953655782960349*^9}},ExpressionUUID->"6705cf85-45d4-4b7d-a1e5-\
ec5047e2160f"],

Cell["Doublet interactions", "Text",
 CellChangeTimes->{{3.95365411673913*^9, 3.953654121218809*^9}, 
   3.955563046214497*^9, {3.958036449726749*^9, 
   3.958036453934484*^9}},ExpressionUUID->"62f3af84-4fa5-427a-be44-\
420211618b4f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Lint", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"PlusHc", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Y\[Delta]", "[", "p", "]"}], 
       RowBox[{
        RowBox[{"Bar", "@", 
         RowBox[{"F", "[", "i", "]"}]}], "**", 
        RowBox[{"\[Nu]R", "[", "p", "]"}]}], 
       RowBox[{"H", "[", "i", "]"}]}], "+", " ", 
      RowBox[{
       RowBox[{"YT", "[", "]"}], "2", 
       RowBox[{"Tfund", "[", 
        RowBox[{"a", ",", "i", ",", "j"}], "]"}], 
       RowBox[{
        RowBox[{"Bar", "@", 
         RowBox[{"F", "[", "i", "]"}]}], "**", "PL", "**", 
        RowBox[{"\[CapitalPsi]", "[", "a", "]"}]}], 
       RowBox[{"H", "[", "j", "]"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"YTp", "[", "]"}], "2", 
       RowBox[{"Tfund", "[", 
        RowBox[{"a", ",", "i", ",", "j"}], "]"}], 
       RowBox[{
        RowBox[{"Bar", "@", 
         RowBox[{"F", "[", "i", "]"}]}], "**", "PR", "**", 
        RowBox[{"\[CapitalPsi]", "[", "a", "]"}]}], 
       RowBox[{"H", "[", "j", "]"}]}]}], "]"}], "//", "ContractCGs"}], "//", 
   "NiceForm"}]}]], "Input",
 CellChangeTimes->{{3.936980925975829*^9, 3.936980979617195*^9}, {
   3.9369810250996933`*^9, 3.936981036875918*^9}, {3.936981132038723*^9, 
   3.93698136062976*^9}, {3.936984962112629*^9, 3.93698496752252*^9}, {
   3.936985051547421*^9, 3.936985075042954*^9}, 3.948550116330324*^9, 
   3.948550178363989*^9, {3.948551214332653*^9, 3.948551305591154*^9}, {
   3.95365374444672*^9, 3.9536537972454643`*^9}, {3.953653852286933*^9, 
   3.9536538597352867`*^9}, {3.953653913873208*^9, 3.9536539604805*^9}, 
   3.953654010529662*^9, {3.9546066426492977`*^9, 3.95460664494907*^9}, 
   3.9546068043370867`*^9, {3.95463108085463*^9, 3.954631106962893*^9}, {
   3.9546311646196823`*^9, 3.9546311919861794`*^9}, {3.95463123616673*^9, 
   3.954631238662345*^9}, {3.9546320468589497`*^9, 3.954632082482562*^9}, {
   3.955559767196743*^9, 3.955559813405839*^9}, {3.955562332244149*^9, 
   3.9555623517377996`*^9}, {3.955562483754533*^9, 3.955562518637691*^9}, {
   3.955562552085588*^9, 3.955562639291671*^9}, {3.955563057408621*^9, 
   3.955563164705989*^9}, {3.95556357503817*^9, 3.955563602378273*^9}, {
   3.955563640607544*^9, 3.955563678341022*^9}, {3.955563708965925*^9, 
   3.955563750011942*^9}, {3.955563829642591*^9, 3.955563829754211*^9}, {
   3.9580127587462387`*^9, 3.958012761718638*^9}, {3.958185394566449*^9, 
   3.958185395975871*^9}, {3.958579291959166*^9, 3.9585793184784803`*^9}, {
   3.958580359845787*^9, 3.958580365233103*^9}, {3.9591802279678907`*^9, 
   3.959180230002612*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"0cc5aa5b-46f9-4e46-8828-06a674c1ec0c"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["Y\[Delta]", 
      StyleBox["p",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubscriptBox[
         OverscriptBox["F", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["i",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[Nu]R", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["Y\[Delta]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["p",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[Nu]R", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["F", 
         StyleBox["i",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"2", "YT", 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubscriptBox[
         OverscriptBox["F", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["i",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["a",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubsuperscriptBox["T", 
      StyleBox["j",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"a", "i"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"2", "YTp", 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubscriptBox[
         OverscriptBox["F", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["i",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["a",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubsuperscriptBox["T", 
      StyleBox["j",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"a", "i"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"2", 
     OverscriptBox["YTp", 
      StyleBox["_",
       FontWeight->Bold]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["F", 
         StyleBox["i",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubsuperscriptBox["T", 
      StyleBox["i",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"a", "j"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"2", 
     OverscriptBox["YT", 
      StyleBox["_",
       FontWeight->Bold]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["F", 
         StyleBox["i",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubsuperscriptBox["T", 
      StyleBox["i",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"a", "j"},
        "RowDefault"],
       FontSize->10]]}]}], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{{3.936981337733465*^9, 3.936981361108319*^9}, 
   3.9369849693317823`*^9, {3.936985061235281*^9, 3.936985076484262*^9}, 
   3.936986907482012*^9, 3.9369870621279187`*^9, 3.9369873184491873`*^9, 
   3.937053085740027*^9, 3.937065294128388*^9, 3.937314329892044*^9, 
   3.937314383689749*^9, 3.937314524919389*^9, 3.937314591779537*^9, 
   3.937315253086404*^9, 3.938174197639118*^9, 3.938176396760789*^9, 
   3.9485503329273167`*^9, 3.948550506967157*^9, 3.94855135730238*^9, 
   3.948551413110231*^9, 3.949152594702585*^9, 3.9526424827152023`*^9, 
   3.952642531003997*^9, 3.952694624100006*^9, 3.9527755413300877`*^9, 
   3.952775957417721*^9, 3.952776240557187*^9, 3.9536540109891033`*^9, 
   3.953654168572997*^9, 3.9536545131575623`*^9, {3.953656541868656*^9, 
   3.9536565458266077`*^9}, 3.954603690919795*^9, 3.9546312047938004`*^9, 
   3.954631238985187*^9, 3.9546312848044147`*^9, {3.954631577594412*^9, 
   3.954631597960648*^9}, 3.954631642392042*^9, 3.954632082781595*^9, 
   3.954635369218891*^9, 3.954779217606175*^9, {3.955562484378277*^9, 
   3.955562526863982*^9}, {3.955562557200383*^9, 3.9555625752123404`*^9}, {
   3.955562609168138*^9, 3.955562639663436*^9}, {3.955562675380967*^9, 
   3.9555626887874613`*^9}, 3.955563171727934*^9, {3.955563669602948*^9, 
   3.955563678704795*^9}, 3.955563750665406*^9, 3.955563840227942*^9, 
   3.955630398624074*^9, 3.958012667800403*^9, 3.9580127621863403`*^9, 
   3.9580146311799*^9, 3.958017481400839*^9, 3.958017855051031*^9, 
   3.9580183117972116`*^9, {3.958018392722492*^9, 3.958018413297143*^9}, 
   3.9580185214636707`*^9, 3.958018562408661*^9, 3.958018808869562*^9, 
   3.958019100984704*^9, 3.958019224713832*^9, 3.95801962713302*^9, 
   3.9580197182678957`*^9, 3.958020080740342*^9, 3.958020575074696*^9, 
   3.9580206468229017`*^9, 3.958021210791745*^9, 3.958021442778366*^9, 
   3.958030354862249*^9, 3.958036955564725*^9, 3.9581010834915657`*^9, 
   3.9581853963929853`*^9, 3.958185705321598*^9, 3.958191822196765*^9, 
   3.9581920990497713`*^9, 3.958215578882161*^9, 3.958459436957815*^9, 
   3.95857925028405*^9, 3.958579451116968*^9, 3.958580432590898*^9, 
   3.95858123213118*^9, 3.959160566140729*^9, 3.959164281109263*^9, 
   3.959180265890476*^9, 3.959252354547551*^9},
 CellLabel->
  "Out[37]//NiceForm=",ExpressionUUID->"62e2aff3-12b8-4421-8497-24a6014decab"]
}, Open  ]],

Cell["Full Lagrangian", "Text",
 CellChangeTimes->{{3.9536541240289373`*^9, 
  3.95365412948556*^9}},ExpressionUUID->"03936de5-587d-46fa-95c6-\
c46502c88115"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lext", "=", 
   RowBox[{
    RowBox[{"FreeLag", "[", "F", "]"}], "+", "Lint"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8787929422513747`*^9, 3.878792961256059*^9}, {
   3.879436628300542*^9, 3.87943663717916*^9}, {3.879436869463221*^9, 
   3.879436888176004*^9}, {3.879439195661179*^9, 3.879439196110561*^9}, {
   3.936985687490207*^9, 3.936985691806013*^9}, {3.936986192322173*^9, 
   3.936986212105884*^9}, {3.93698629262461*^9, 3.936986300500868*^9}, {
   3.93731437195789*^9, 3.937314374052575*^9}, {3.937314487644415*^9, 
   3.937314501902465*^9}, {3.948550342765235*^9, 3.948550351245332*^9}, 
   3.953654035430148*^9, {3.954631248823876*^9, 3.954631272548546*^9}, 
   3.9546344776067753`*^9, {3.955563176787085*^9, 3.9555631909456377`*^9}, {
   3.9555636826727962`*^9, 3.955563683250053*^9}, {3.955563791467497*^9, 
   3.9555637949290323`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"4a1b99e1-6601-4c88-8496-e94471b970e1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LUV", "=", 
   RowBox[{"L0", "+", "Lext"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"CheckLagrangian", "@", "LUV"}]}], "Input",
 CellChangeTimes->{{3.937314092447466*^9, 3.937314095210797*^9}, {
   3.937314225887526*^9, 3.937314226039033*^9}, 3.937314368845379*^9, {
   3.9373144849056587`*^9, 3.937314511753968*^9}, {3.948550363670006*^9, 
   3.948550369343679*^9}, {3.9485503995711803`*^9, 3.948550402344015*^9}, {
   3.948551434076275*^9, 3.9485514570089197`*^9}, {3.9536540424511337`*^9, 
   3.95365405379608*^9}, {3.954631267236019*^9, 3.954631267425715*^9}, {
   3.9546313030878057`*^9, 3.9546313038240633`*^9}, {3.954634479193318*^9, 
   3.954634480526329*^9}, 3.955563180049102*^9, 3.9555637972588778`*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"c5f8284e-a677-4813-b0eb-8613575ec509"],

Cell[BoxData[
 InterpretationBox["\<\"Added new CG \\!\\(\\*RowBox[{\\\"cg1\\\"}]\\) with \
indices \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"SU2L\\\", \\\"[\\\", \
\\\"fund\\\", \\\"]\\\"}], \\\",\\\", RowBox[{\\\"SU2L\\\", \\\"[\\\", \
\\\"adj\\\", \\\"]\\\"}], \\\",\\\", RowBox[{\\\"SU2L\\\", \\\"[\\\", \
\\\"fund\\\", \\\"]\\\"}]}], \\\"}\\\"}]\\)\"\>",
  StringForm["Added new CG `1` with indices `2`", $CellContext`cg1, {
    $CellContext`SU2L[Matchete`fund], 
    $CellContext`SU2L[Matchete`adj], 
    $CellContext`SU2L[Matchete`fund]}],
  Editable->False]], "Echo",
 CellChangeTimes->{
  3.9592523545645237`*^9},ExpressionUUID->"7792b210-6b7c-47f5-bc4a-\
b8e30e022c04"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.937314330393386*^9, 3.9373143845799527`*^9, 3.937314525622312*^9, 
   3.937314592609779*^9, 3.937315254034579*^9, 3.938174198062413*^9, 
   3.938176360129835*^9, 3.9381763973911057`*^9, 3.948550369713271*^9, 
   3.9485504026910057`*^9, 3.948550507015861*^9, {3.948551420042983*^9, 
   3.948551457551764*^9}, 3.9491525947328043`*^9, 3.9526424867296543`*^9, 
   3.9526425310271683`*^9, 3.952694624124156*^9, 3.952775541354478*^9, 
   3.952775957437357*^9, 3.952776240576049*^9, {3.953654052108039*^9, 
   3.953654054145093*^9}, 3.953654168654673*^9, 3.953654513231825*^9, {
   3.9536565418837767`*^9, 3.95365654590763*^9}, 3.954603691002248*^9, {
   3.954631275395481*^9, 3.9546313042670116`*^9}, {3.954631577711247*^9, 
   3.9546315980272703`*^9}, 3.9546316457602663`*^9, 3.954632102111549*^9, 
   3.954635369316568*^9, 3.9547792176967573`*^9, {3.955562649810648*^9, 
   3.9555626888832073`*^9}, 3.955563192272358*^9, 3.9555636875931587`*^9, 
   3.9555637540475063`*^9, 3.955563797572789*^9, 3.9555638403310328`*^9, 
   3.955630398720378*^9, 3.9580127847320747`*^9, 3.958014631290165*^9, 
   3.958017481501279*^9, 3.958017855146906*^9, 3.958018311899542*^9, {
   3.95801839283115*^9, 3.958018413395886*^9}, 3.958018521565056*^9, 
   3.958018562514032*^9, 3.958018808963544*^9, 3.958019101081585*^9, 
   3.9580192248114643`*^9, 3.958019627248747*^9, 3.9580197183789988`*^9, 
   3.9580200808567133`*^9, 3.958020575187826*^9, 3.95802064692266*^9, 
   3.958021210887669*^9, 3.9580214428777533`*^9, 3.9580303549496803`*^9, 
   3.958036955660572*^9, 3.958101083592779*^9, 3.958185705430649*^9, 
   3.958191822300342*^9, 3.9581920991455917`*^9, 3.958215578979505*^9, 
   3.958459437054933*^9, 3.958579250388571*^9, 3.958579451215513*^9, 
   3.958580432686727*^9, 3.9585812322339993`*^9, 3.959160566240142*^9, 
   3.9591642812061357`*^9, 3.959180266000186*^9, 3.9592523546470957`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"cec189a0-695d-417f-86d4-f632a2cb12f7"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Matching", "Subsection",
 CellChangeTimes->{{3.948550423767509*^9, 3.948550426039049*^9}, {
  3.952776093954834*^9, 3.952776095271985*^9}, {3.95277617036969*^9, 
  3.952776172235648*^9}},ExpressionUUID->"821b88cc-2d70-4cd9-8c57-\
75f0a82c5f2a"],

Cell[CellGroupData[{

Cell["Match", "Subsubsection",
 CellChangeTimes->{{3.953654211333755*^9, 
  3.953654226023642*^9}},ExpressionUUID->"5d7acc8a-0e88-4f16-a1f9-\
ea6ba55c113d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LEFT", "=", 
   RowBox[{
    RowBox[{"Match", "[", 
     RowBox[{"LUV", ",", 
      RowBox[{"LoopOrder", "->", "1"}], ",", 
      RowBox[{"EFTOrder", "->", "6"}]}], "]"}], "/.", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", 
      RowBox[{"-", "1"}]], "->", "0"}]}]}], " ", ";", 
  RowBox[{"LEFTOff", "=", 
   RowBox[{"LEFT", "//", "GreensSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LEFTOn", "=", 
   RowBox[{"LEFT", "//", "EOMSimplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.948550433621798*^9, 3.948550469166044*^9}, {
   3.953654134689502*^9, 3.953654143362041*^9}, 3.953654173600254*^9, {
   3.953654426111896*^9, 3.95365443075245*^9}, {3.958017844400683*^9, 
   3.9580178593357143`*^9}, {3.958019710971323*^9, 3.958019711300148*^9}, {
   3.958021447194065*^9, 3.958021449823532*^9}, 3.958027967449957*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"6a63066b-4844-43a4-b7f9-f91d3973956b"],

Cell[BoxData["\<\"The Lagrangian contains terms of lower power than dimension \
4. Defining effective couplings and assuming these terms to be dimension 4. \
Use 'PrintEffectiveCouplings' and 'ReplaceEffectiveCouplings' to recover \
explicit expressions.\"\>"], "Echo",
 CellChangeTimes->{
  3.95925248840418*^9},ExpressionUUID->"7be0ef17-bd2d-4339-a0a9-25081038f76c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Results", "Subsubsection",
 CellChangeTimes->{{3.953654204736412*^9, 
  3.953654231871387*^9}},ExpressionUUID->"667ecca5-4d18-4c41-bb07-\
30cc3f6e8817"],

Cell["Dipole contributions", "Text",
 CellChangeTimes->{{3.9536542460094957`*^9, 
  3.953654249474901*^9}},ExpressionUUID->"b0a308e3-a4fd-4d54-b379-\
4bf633eb1a05"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SelectOperatorClass", "[", 
   RowBox[{"LEFTOn", ",", " ", 
    RowBox[{"{", 
     RowBox[{"\[Nu]R", ",", 
      RowBox[{"Bar", "@", "l"}], ",", 
      RowBox[{"Bar", "@", "H"}]}], "}"}], ",", " ", "2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"%", "/.", 
       RowBox[{
        RowBox[{"\[Mu]", "[", "]"}], "->", "0"}]}], "/.", 
      RowBox[{
       RowBox[{"MF", "[", "]"}], "->", 
       RowBox[{"M\[CapitalPsi]", "[", "]"}]}]}], "//", "NeglectSmall"}], "//",
     "EvaluateLoopFunctions"}], "//", "HcSimplify"}], "//", 
  "NiceForm"}]}], "Input",
 CellChangeTimes->{{3.953654392073496*^9, 3.95365439485166*^9}, {
   3.954631323714571*^9, 3.9546313358450108`*^9}, {3.954631382731103*^9, 
   3.954631450460701*^9}, {3.9546314838451443`*^9, 3.9546314928818703`*^9}, {
   3.9546316558720903`*^9, 3.954631656158051*^9}, 3.954778551254241*^9, {
   3.9547792329804296`*^9, 3.95477925096673*^9}, {3.954779287191408*^9, 
   3.954779304899536*^9}, {3.95801287885183*^9, 3.95801288372509*^9}, {
   3.958012998965716*^9, 3.9580131353678637`*^9}, {3.9580146476027317`*^9, 
   3.958014671027264*^9}, {3.9580166380928497`*^9, 3.9580167290190268`*^9}, {
   3.958016849536006*^9, 3.958016855488637*^9}, {3.958019691096353*^9, 
   3.958019692012412*^9}, 3.958034054501762*^9, 3.958101092094359*^9, {
   3.9581918130873127`*^9, 3.958191814922447*^9}, {3.959160598141564*^9, 
   3.959160599384239*^9}, 3.959161259194113*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"11741f17-34c7-4d0a-b9e9-ce581522a6e9"],

Cell[BoxData[
 FormBox[
  StyleBox[
   FormBox[
    RowBox[{"[", "-", 
     RowBox[{
      FractionBox[
       RowBox[{"9", " ", "\[ImaginaryI]"}], "16"], "\[HBar]", 
      OverscriptBox["YT", 
       StyleBox["_",
        FontWeight->Bold]], 
      FractionBox["1", 
       SuperscriptBox["M\[CapitalPsi]", "2"]], 
      SuperscriptBox["Y\[CapitalPsi]", 
       StyleBox["r",
        FontSize->10]], 
      SuperscriptBox["Y\[Delta]", 
       StyleBox["p",
        FontSize->10]], 
      SubscriptBox[
       OverscriptBox["H", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["i",
        FontSize->10]], 
      SuperscriptBox["B", 
       StyleBox[
        TemplateBox[{"\[Mu]", "\[Nu]"},
         "RowDefault"],
        FontSize->10]], 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         SubsuperscriptBox[
          OverscriptBox["l", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["j",
           FontSize->10], 
          StyleBox["r",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[CapitalGamma]", 
           StyleBox[
            TemplateBox[{"\[Mu]", "\[Nu]"},
             "RowDefault"],
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         SuperscriptBox["\[Nu]R", 
          StyleBox["p",
           FontSize->10]], ")"}],
        SpanSymmetric->False],
       StandardForm], 
      SuperscriptBox["\[CurlyEpsilon]", 
       StyleBox[
        TemplateBox[{"j", "i"},
         "RowDefault"],
        FontSize->10]]}], "+", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "8"], "\[HBar]", 
      OverscriptBox["YT", 
       StyleBox["_",
        FontWeight->Bold]], 
      FractionBox["1", 
       SuperscriptBox["M\[CapitalPsi]", "2"]], 
      SuperscriptBox["Y\[CapitalPsi]", 
       StyleBox["r",
        FontSize->10]], 
      SuperscriptBox["Y\[Delta]", 
       StyleBox["p",
        FontSize->10]], 
      SubscriptBox[
       OverscriptBox["H", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["i",
        FontSize->10]], 
      SuperscriptBox["W", 
       StyleBox[
        TemplateBox[{"\[Mu]", "\[Nu]", "I"},
         "RowDefault"],
        FontSize->10]], 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         SubsuperscriptBox[
          OverscriptBox["l", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["j",
           FontSize->10], 
          StyleBox["r",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[CapitalGamma]", 
           StyleBox[
            TemplateBox[{"\[Mu]", "\[Nu]"},
             "RowDefault"],
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         SuperscriptBox["\[Nu]R", 
          StyleBox["p",
           FontSize->10]], ")"}],
        SpanSymmetric->False],
       StandardForm], 
      SuperscriptBox["cg1", 
       StyleBox[
        TemplateBox[{"i", "I", "j"},
         "RowDefault"],
        FontSize->10]]}], "+", 
     StyleBox[
      RowBox[{"H", ".", "c", "."}],
      FontSize->14], "]"}],
    StandardForm], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{
  3.953654317456662*^9, 3.953654392822213*^9, 3.953654657273389*^9, 
   3.953656688887128*^9, 3.95460383525424*^9, {3.954631375177557*^9, 
   3.954631385285098*^9}, {3.954631423446978*^9, 3.954631451760807*^9}, {
   3.954631488949254*^9, 3.9546314952500257`*^9}, 3.9546317104559393`*^9, 
   3.954632157818219*^9, 3.9546354244778957`*^9, {3.9547792744907007`*^9, 
   3.954779305433415*^9}, 3.9555640173604803`*^9, 3.95563055975708*^9, 
   3.958012950331399*^9, 3.958012999963976*^9, 3.958013031847871*^9, {
   3.958013064684017*^9, 3.9580131364576674`*^9}, 3.958015177728756*^9, {
   3.9580166322297783`*^9, 3.958016690901741*^9}, {3.958016725016904*^9, 
   3.95801672981628*^9}, {3.958016850602249*^9, 3.958016856337317*^9}, 
   3.958017645325388*^9, 3.9580179905692053`*^9, 3.958019877988468*^9, 
   3.958020239065609*^9, 3.9580213683046637`*^9, 3.9580216091966677`*^9, 
   3.958030519323407*^9, 3.9580340609665403`*^9, 3.958037126456964*^9, 
   3.958101540399954*^9, 3.958185873649926*^9, 3.958191989852334*^9, 
   3.9581922643199987`*^9, 3.958215747430615*^9, 3.958459607144665*^9, 
   3.958579459530697*^9, 3.958580601516696*^9, 3.95858140236765*^9, 
   3.9591607310669537`*^9, 3.959164450817522*^9, 3.959180436848946*^9, 
   3.959252525841444*^9},
 CellLabel->
  "Out[44]//NiceForm=",ExpressionUUID->"c8697930-923b-4a97-a0ea-71148cfb5fb2"]
}, Open  ]],

Cell["Dim 4 mass contributions", "Text",
 CellChangeTimes->{{3.95365425617632*^9, 
  3.953654280134169*^9}},ExpressionUUID->"d5b12b6a-624d-4cab-b4a2-\
8e82d02fc184"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SelectOperatorClass", "[", 
   RowBox[{"LEFTOn", ",", " ", 
    RowBox[{"{", 
     RowBox[{"\[Nu]R", ",", 
      RowBox[{"Bar", "@", "l"}], ",", 
      RowBox[{"Bar", "@", "H"}]}], "}"}], ",", " ", "0"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"%", "/.", 
           RowBox[{
            RowBox[{"\[Mu]", "[", "]"}], "->", "0"}]}], "/.", 
          RowBox[{"\[Mu]bar2", "->", 
           RowBox[{"M\[CapitalPsi]", "[", "]"}]}]}], "/.", 
         RowBox[{
          RowBox[{"MF", "[", "]"}], "->", 
          RowBox[{"M\[CapitalPsi]", "[", "]"}]}]}], "//", 
        "ReplaceEffectiveCouplings"}], ")"}], "/.", 
      RowBox[{
       RowBox[{"\[Mu]H2", "[", "]"}], "->", "0"}]}], "//", "NeglectSmall"}], "//",
     "EvaluateLoopFunctions"}], "//", "HcSimplify"}], "//", 
  "NiceForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.948551639804701*^9, 3.948551643258757*^9}, {
   3.94855167945002*^9, 3.948551730335732*^9}, {3.953654179557032*^9, 
   3.9536541806045713`*^9}, 3.953654252693667*^9, 3.953654283320574*^9, {
   3.953654397786209*^9, 3.9536544098395977`*^9}, {3.9546314974534817`*^9, 
   3.954631532287971*^9}, {3.954631665384068*^9, 3.954631669363304*^9}, {
   3.954635344823818*^9, 3.954635378045632*^9}, 3.954778554256612*^9, {
   3.954779254828083*^9, 3.954779276781884*^9}, {3.954779313562562*^9, 
   3.954779337442774*^9}, {3.954779496880571*^9, 3.95477953449828*^9}, {
   3.9580131423444843`*^9, 3.958013199607024*^9}, {3.958017689697755*^9, 
   3.958017753539729*^9}, {3.958018034559244*^9, 3.958018036920307*^9}, {
   3.958019667556978*^9, 3.958019697850456*^9}, {3.958019889974758*^9, 
   3.958019891570002*^9}, {3.958019932915391*^9, 3.958019976086084*^9}, {
   3.9580200085927973`*^9, 3.958020046929092*^9}, 3.95802025526886*^9, {
   3.958021304417728*^9, 3.95802131084979*^9}, {3.95802138111285*^9, 
   3.958021381349352*^9}, {3.9580217277214727`*^9, 3.958021727881359*^9}, {
   3.958027645947007*^9, 3.958027650001382*^9}, {3.958027692760544*^9, 
   3.95802769778237*^9}, {3.9580277983130302`*^9, 3.958027805971908*^9}, 
   3.958101096168152*^9, {3.9581918276328*^9, 3.958191829743628*^9}, {
   3.959252304974544*^9, 3.959252326922453*^9}, {3.95925269409798*^9, 
   3.9592526983582363`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"0eac681e-6a76-42f7-81e4-31612e7a8e30"],

Cell[BoxData[
 FormBox[
  StyleBox[
   FormBox[
    RowBox[{"[", "-", "3", "\[HBar]", 
     SuperscriptBox["Y\[CapitalPsi]", 
      StyleBox["r",
       FontSize->10]], 
     SuperscriptBox["Y\[Delta]", 
      StyleBox["p",
       FontSize->10]], " ", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         OverscriptBox["YT", 
          StyleBox["_",
           FontWeight->Bold]], "-", 
         RowBox[{
          OverscriptBox["YTp", 
           StyleBox["_",
            FontWeight->Bold]], 
          FormBox[
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox[
              OverscriptBox["\[Mu]", 
               StyleBox["_",
                FontWeight->Bold]], "2"], 
             SuperscriptBox["M\[CapitalPsi]", "2"]], "]"}],
           StandardForm]}]}], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["j",
          FontSize->10], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[Nu]R", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"j", "i"},
        "RowDefault"],
       FontSize->10]], "+", 
     StyleBox[
      RowBox[{"H", ".", "c", "."}],
      FontSize->14], "]"}],
    StandardForm], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{
  3.948551640436532*^9, {3.9485516919428864`*^9, 3.9485517003280478`*^9}, 
   3.948551730647553*^9, 3.952642678203236*^9, 3.9526947678686457`*^9, 
   3.952775542177237*^9, 3.95277595825884*^9, 3.952776390501237*^9, {
   3.953654317396167*^9, 3.953654317518395*^9}, {3.9536543983213253`*^9, 
   3.953654410565592*^9}, 3.9536546573162746`*^9, 3.953656688935528*^9, 
   3.954603835292886*^9, {3.9546314983342333`*^9, 3.954631516029389*^9}, 
   3.954631710784648*^9, 3.954632158105061*^9, {3.954635351205616*^9, 
   3.954635359675166*^9}, 3.954635424722313*^9, {3.954779315100883*^9, 
   3.954779338232347*^9}, {3.9547795020715017`*^9, 3.954779535100548*^9}, 
   3.955630560672625*^9, {3.958013146001081*^9, 3.958013200456663*^9}, 
   3.958017655335169*^9, {3.9580176966243563`*^9, 3.9580177544248466`*^9}, 
   3.958017833526804*^9, 3.958017990877891*^9, 3.958018037515129*^9, {
   3.958019878715526*^9, 3.958019893396372*^9}, 3.958019947065187*^9, 
   3.958019977178021*^9, {3.958020019086158*^9, 3.958020047775215*^9}, {
   3.958020239659608*^9, 3.958020256874069*^9}, 3.958021369042016*^9, 
   3.9580216097727737`*^9, 3.958021729220743*^9, 3.958027698712517*^9, {
   3.95802779999879*^9, 3.958027806896736*^9}, 3.958030519935707*^9, 
   3.958034085767352*^9, 3.9580371270747147`*^9, 3.958101543349313*^9, 
   3.95818587441544*^9, 3.958191990535714*^9, 3.958192264925232*^9, 
   3.958215748045854*^9, 3.9584596077488203`*^9, 3.958579459587288*^9, 
   3.95858060213144*^9, 3.958581402981216*^9, 3.959164451430067*^9, 
   3.9591804374721327`*^9, 3.959252526470826*^9, 3.95925269942109*^9},
 CellLabel->
  "Out[50]//NiceForm=",ExpressionUUID->"f11ce161-9149-4a85-b8c3-38f361efbf86"]
}, Open  ]],

Cell["Dim 6 mass contributions ", "Text",
 CellChangeTimes->{{3.95365425617632*^9, 3.9536542892424*^9}, {
   3.958028037786216*^9, 3.958028041303825*^9}, {3.9580296883585*^9, 
   3.958029688681176*^9}, 
   3.958042003600821*^9},ExpressionUUID->"aae8f3e3-7454-499a-a99e-\
00e4395f5cf9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SelectOperatorClass", "[", 
   RowBox[{"LEFTOn", ",", " ", 
    RowBox[{"{", 
     RowBox[{"\[Nu]R", ",", 
      RowBox[{"Bar", "@", "l"}], ",", 
      RowBox[{"Bar", "@", "H"}], ",", "H", ",", 
      RowBox[{"Bar", "@", "H"}]}], "}"}], ",", " ", "0"}], "]"}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"%", "/.", 
         RowBox[{
          RowBox[{"\[Mu]", "[", "]"}], "->", "0"}]}], "/.", 
        RowBox[{
         RowBox[{"MF", "[", "]"}], "->", 
         RowBox[{"M\[CapitalPsi]", "[", "]"}]}]}], "/.", 
       RowBox[{"hbar", "->", "0"}]}], "//", "ReplaceEffectiveCouplings"}], "//",
      "NeglectSmall"}], "//", "EvaluateLoopFunctions"}], "//", "HcSimplify"}],
   "//", "NiceForm"}]}], "Input",
 CellChangeTimes->{{3.95270532963734*^9, 3.952705332036902*^9}, 
   3.953654294622913*^9, {3.953654415006632*^9, 3.9536544170065002`*^9}, {
   3.954631686854109*^9, 3.9546316949626007`*^9}, {3.9546318867754097`*^9, 
   3.9546318963911753`*^9}, 3.954778559730896*^9, {3.954779347034803*^9, 
   3.954779362470519*^9}, 3.954779394182234*^9, {3.9547794344318457`*^9, 
   3.9547794580210543`*^9}, {3.954779539805078*^9, 3.954779579811755*^9}, {
   3.958017907092903*^9, 3.958017943258155*^9}, 3.9580279908928328`*^9, {
   3.958028043118032*^9, 3.958028045052156*^9}, {3.958041931506887*^9, 
   3.958041931669799*^9}, 3.958042006057273*^9, 3.9580420776591053`*^9, 
   3.95810109930832*^9, {3.95819183324856*^9, 3.9581918352184467`*^9}, {
   3.9592523425268917`*^9, 3.959252344432802*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"2f656346-2741-4749-81c4-f763ec03c363"],

Cell[BoxData[
 FormBox[
  StyleBox[
   FormBox[
    RowBox[{"[", "-", 
     OverscriptBox["YT", 
      StyleBox["_",
       FontWeight->Bold]], 
     FractionBox["1", 
      SuperscriptBox["M\[CapitalPsi]", "2"]], 
     SuperscriptBox["Y\[CapitalPsi]", 
      StyleBox["r",
       FontSize->10]], 
     SuperscriptBox["Y\[Delta]", 
      StyleBox["p",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["k",
          FontSize->10], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[Nu]R", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"k", "j"},
        "RowDefault"],
       FontSize->10]], "+", 
     StyleBox[
      RowBox[{"H", ".", "c", "."}],
      FontSize->14], "]"}],
    StandardForm], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{
  3.9527053327087307`*^9, 3.9527755422092743`*^9, 3.952775958278635*^9, 
   3.9527763905899773`*^9, 3.953654317584166*^9, 3.953654417749016*^9, 
   3.953654657363408*^9, 3.9536566889854918`*^9, 3.9546038353335323`*^9, 
   3.9546317116171923`*^9, 3.954631897363463*^9, 3.954632158774419*^9, 
   3.9546354253993673`*^9, 3.954779365330906*^9, 3.954779395566934*^9, {
   3.954779457412986*^9, 3.954779460508761*^9}, {3.95477954886992*^9, 
   3.954779581247466*^9}, 3.9556305633571997`*^9, 3.958019882007538*^9, 
   3.958020243647357*^9, 3.9580213723074512`*^9, 3.958021617040142*^9, 
   3.958027993043358*^9, 3.958028046618999*^9, 3.958030521410568*^9, 
   3.958034088314828*^9, 3.958037128546878*^9, 3.958101595249771*^9, 
   3.9581858771634912`*^9, 3.958191992248374*^9, 3.958192266646284*^9, 
   3.9582157497679663`*^9, 3.958459609446856*^9, 3.958579459674759*^9, 
   3.9585806038047543`*^9, 3.9585814046511*^9, 3.959164453110969*^9, 
   3.959180439282381*^9, 3.959252528068207*^9},
 CellLabel->
  "Out[48]//NiceForm=",ExpressionUUID->"a5b137e4-35c6-41f1-98e1-ab2d5ad48d61"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Model c: \[CapitalPsi](1,3,0) + S(1,3,0)", "Section",
 CellChangeTimes->{{3.948548976496673*^9, 3.948548983783149*^9}, {
   3.952776007356098*^9, 3.952776017180749*^9}, {3.952780658826054*^9, 
   3.952780664709437*^9}, {3.954606878752967*^9, 3.954606878871088*^9}, 
   3.955563266433861*^9, {3.958019776012285*^9, 3.958019776514206*^9}, {
   3.958028417077382*^9, 3.958028425843419*^9}, {3.958035200852169*^9, 
   3.958035202364262*^9}},ExpressionUUID->"2e1abfdd-5fb1-40eb-aaef-\
732d09cf6192"],

Cell[CellGroupData[{

Cell[TextData[{
 "Loading the SM + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Nu]", "R"], TraditionalForm]],ExpressionUUID->
  "d7b95f39-3fa7-4205-8c22-85d29df96a64"],
 " + \[CapitalPsi] "
}], "Subsection",
 CellChangeTimes->{{3.878613406787181*^9, 3.878613406877178*^9}, {
   3.8787925372773747`*^9, 3.878792572338718*^9}, 3.9485489904322157`*^9, {
   3.954605158974669*^9, 
   3.954605185430938*^9}},ExpressionUUID->"74db497a-c116-482d-8119-\
11ffe56b579e"],

Cell["Remove Lagrangian, fields and couplings from previous model", "Text",
 CellChangeTimes->{{3.9580122710528717`*^9, 
  3.95801229616644*^9}},ExpressionUUID->"775f95ae-bd84-43ab-a6f7-\
0a71f3575656"],

Cell[BoxData[
 RowBox[{"ResetAll", "[", "]"}]], "Input",
 CellChangeTimes->{{3.94855238377601*^9, 3.948552387334359*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"4c0f41c6-6384-4921-8215-b71713fe034e"],

Cell["Load the SM", "Text",
 CellChangeTimes->{{3.9580122710528717`*^9, 
  3.958012276433447*^9}},ExpressionUUID->"0917ade8-9a0c-4906-bb3b-\
c22375204abf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LSM", "=", 
   RowBox[{
    RowBox[{"LoadModel", "[", 
     RowBox[{"\"\<SM\>\"", ",", 
      RowBox[{"ModelParameters", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Mu]2", "->", "\[Mu]H2"}], ",", 
         RowBox[{"\[Lambda]", "->", "\[Lambda]H"}]}], "}"}]}]}], "]"}], "/.", 
    
    RowBox[{
     RowBox[{"\[Lambda]H", "[", "]"}], "->", 
     RowBox[{"2", 
      RowBox[{"\[Lambda]H", "[", "]"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.872756563323012*^9, 3.872756586325608*^9}, {
   3.87861380006433*^9, 3.8786138013478937`*^9}, {3.878613848772838*^9, 
   3.8786138496580677`*^9}, {3.878613955662309*^9, 3.878613981861128*^9}, {
   3.8786140186236067`*^9, 3.8786140196294203`*^9}, {3.878614648315674*^9, 
   3.878614658651696*^9}, 3.878792555561604*^9, {3.87879269969425*^9, 
   3.878792700861744*^9}, {3.878826984651999*^9, 3.878827000521147*^9}, {
   3.93688316875366*^9, 3.936883170850582*^9}, {3.936979216015746*^9, 
   3.936979226108356*^9}, {3.936979443946257*^9, 3.936979447774405*^9}, {
   3.948549823057374*^9, 3.948549865891572*^9}, {3.948549947229068*^9, 
   3.9485499682041492`*^9}, {3.9526424448387413`*^9, 3.952642448057971*^9}, 
   3.953654467654567*^9, {3.957944173627078*^9, 3.957944179866481*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"e2599128-3b12-48c8-b3e1-999c4a81e791"],

Cell["Add right-handed neutrinos and triplet vector-like fermion \
\[CapitalPsi]", "Text",
 CellChangeTimes->{{3.953654476415954*^9, 3.9536544831998463`*^9}, {
  3.954605263096703*^9, 
  3.954605273294104*^9}},ExpressionUUID->"ae9b6681-5db6-4a07-98bc-\
148ea0c162d4"],

Cell[BoxData[{
 RowBox[{"DefineField", "[", 
  RowBox[{"\[Nu]R", ",", " ", "Fermion", ",", " ", 
   RowBox[{"Chiral", "->", "RightHanded"}], ",", " ", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", "Flavor", "}"}]}], ",", 
   RowBox[{"Mass", "->", "Light"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineField", "[", 
  RowBox[{"\[CapitalPsi]", ",", "Fermion", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", 
     RowBox[{"SU2L", "[", "adj", "]"}], "}"}]}], ",", 
   RowBox[{"Mass", "->", "Heavy"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.948551373640986*^9, 3.9485513783381567`*^9}, {
  3.954605276117243*^9, 3.9546052762839108`*^9}, {3.954605824762919*^9, 
  3.9546058250271997`*^9}, {3.9546061374700603`*^9, 3.954606146438319*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"08612aab-5088-4d1a-a84f-8a1c761bcfe4"],

Cell[TextData[{
 "Add Yukawa couplings for Dirac neutrino mass with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Nu]", "R"], TraditionalForm]],ExpressionUUID->
  "7a4c7c6a-1191-487f-9d5f-44febef51e61"],
 " and \[CapitalPsi]"
}], "Text",
 CellChangeTimes->{{3.954605319583963*^9, 3.954605385287854*^9}, {
  3.954605999456934*^9, 
  3.954606007947209*^9}},ExpressionUUID->"616c971a-773f-4de7-a232-\
2b11de370f06"],

Cell[BoxData[{
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"Y\[Nu]", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", 
     RowBox[{"Flavor", ",", "Flavor"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"Y\[CapitalPsi]", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", "Flavor", "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.954605401927967*^9, 3.9546054412396593`*^9}, {
  3.954605787025375*^9, 3.9546057914435177`*^9}, {3.9546060353996077`*^9, 
  3.954606036340412*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"c03e58e6-8aee-4abb-8301-621542e062a0"],

Cell["Define group objects shortcuts", "Text",
 CellChangeTimes->{{3.953654095490171*^9, 3.9536541039115133`*^9}, {
  3.958012305735093*^9, 
  3.958012313637702*^9}},ExpressionUUID->"f12186ea-b440-46e4-86ee-\
5bb574873146"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Tfund", "[", 
    RowBox[{"a_", ",", "i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"CG", "[", 
    RowBox[{
     RowBox[{"gen", "[", 
      RowBox[{"SU2L", "[", "fund", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "i", ",", "j"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]SU2L", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"CG", "[", 
    RowBox[{
     RowBox[{"eps", "[", "SU2L", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["H", "~"], "[", "i_", "]"}], ":=", 
   RowBox[{"RelabelIndices", "[", 
    RowBox[{
     RowBox[{"\[Epsilon]SU2L", "[", 
      RowBox[{"i", ",", "rind"}], "]"}], 
     RowBox[{"Bar", "@", 
      RowBox[{"H", "[", "rind", "]"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.953653424832994*^9, 3.953653474313025*^9}, {
   3.953653808477597*^9, 3.95365384346242*^9}, {3.953653884693512*^9, 
   3.953653901557295*^9}, 3.953653963698757*^9, {3.954605585369196*^9, 
   3.9546056321230993`*^9}, {3.954605666338724*^9, 3.954605696349801*^9}, {
   3.954605731062953*^9, 3.9546057395105*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"2e7a5ace-d932-4a79-b462-156fb5ec340b"],

Cell["Write the Lagrangian", "Text",
 CellChangeTimes->{{3.938176157417261*^9, 3.938176168608695*^9}, {
  3.9485509935188627`*^9, 3.94855100649012*^9}, {3.95365324837895*^9, 
  3.9536532522284718`*^9}, {3.954605868999969*^9, 3.954605870747978*^9}, {
  3.958012315782189*^9, 
  3.958012317869871*^9}},ExpressionUUID->"7b906434-ee58-41e0-9a4a-\
9b3405ed8e10"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"LSM", "+", 
     RowBox[{"FreeLag", "[", "\[Nu]R", "]"}], "+", 
     RowBox[{"FreeLag", "[", "\[CapitalPsi]", "]"}], "+", 
     RowBox[{"PlusHc", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Y\[Nu]", "[", 
         RowBox[{"p", ",", "r"}], "]"}], " ", 
        RowBox[{
         RowBox[{"Bar", "@", 
          RowBox[{"l", "[", 
           RowBox[{"i", ",", "p"}], "]"}]}], "**", 
         RowBox[{"\[Nu]R", "[", "r", "]"}]}], 
        RowBox[{
         OverscriptBox["H", "~"], "[", "i", "]"}]}], " ", "+", 
       RowBox[{
        RowBox[{"Y\[CapitalPsi]", "[", "p", "]"}], 
        RowBox[{
         RowBox[{"Bar", "@", 
          RowBox[{"l", "[", 
           RowBox[{"i", ",", "p"}], "]"}]}], "**", 
         RowBox[{"\[CapitalPsi]", "[", "a", "]"}]}], " ", "2", 
        RowBox[{"Tfund", "[", 
         RowBox[{"a", ",", "i", ",", "j"}], "]"}], 
        RowBox[{
         OverscriptBox["H", "~"], "[", "j", "]"}]}]}], " ", "]"}]}], "//", 
    "RelabelIndices"}], "//", "NiceForm"}]}]], "Input",
 CellChangeTimes->{{3.9381761701934233`*^9, 3.938176190092472*^9}, {
   3.938176350622957*^9, 3.938176351561969*^9}, {3.948551448475272*^9, 
   3.948551452522534*^9}, {3.954605231811438*^9, 3.954605240837615*^9}, {
   3.954605450952261*^9, 3.9546054678739033`*^9}, {3.954605526434779*^9, 
   3.954605542249721*^9}, {3.954605750451433*^9, 3.95460583948127*^9}, {
   3.954605877856464*^9, 3.954605987733509*^9}, {3.954606028815713*^9, 
   3.954606033189299*^9}, {3.954606172953495*^9, 3.95460617383668*^9}, 
   3.9582129512933064`*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"1958e833-6057-4e6f-9458-ea2485788bb3"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", "4"], 
      FractionBox["1", 
       SuperscriptBox[
        SubscriptBox["g", "Y"], "2"]], 
      SuperscriptBox[
       SuperscriptBox["B", 
        StyleBox[
         TemplateBox[{"\[Mu]", "\[Nu]"},
          "RowDefault"],
         FontSize->10]], "2"]}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], 
     FractionBox["1", 
      SuperscriptBox[
       SubscriptBox["g", "s"], "2"]], 
     SuperscriptBox[
      SuperscriptBox["G", 
       StyleBox[
        TemplateBox[{"\[Mu]", "\[Nu]", "A"},
         "RowDefault"],
        FontSize->10]], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "4"], 
     FractionBox["1", 
      SuperscriptBox[
       SubscriptBox["g", "L"], "2"]], 
     SuperscriptBox[
      SuperscriptBox["W", 
       StyleBox[
        TemplateBox[{"\[Mu]", "\[Nu]", "I"},
         "RowDefault"],
        FontSize->10]], "2"]}], "+", 
    RowBox[{
     TemplateBox[{
       SubscriptBox["D", "\[Mu]"], 
       SubscriptBox[
        OverscriptBox["H", 
         StyleBox["_", FontWeight -> Bold]], 
        StyleBox["i", FontSize -> 10]]},
      "RowDefault"], 
     TemplateBox[{
       SubscriptBox["D", "\[Mu]"], 
       SuperscriptBox["H", 
        StyleBox["i", FontSize -> 10]]},
      "RowDefault"]}], "+", 
    RowBox[{"\[Mu]H2", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["d", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["a",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["d", 
            StyleBox[
             TemplateBox[{"a", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["e", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["e", 
            StyleBox["p", FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["l", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["i",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "L"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["l", 
            StyleBox[
             TemplateBox[{"i", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["q", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox[
           TemplateBox[{"a", "i"},
            "RowDefault"],
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "L"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["q", 
            StyleBox[
             TemplateBox[{"a", "i", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["u", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["a",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["u", 
            StyleBox[
             TemplateBox[{"a", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["\[Nu]R", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["\[Nu]R", 
            StyleBox["p", FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     OverscriptBox["m\[Nu]R", 
      StyleBox["_",
       FontWeight->Bold]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[Nu]R", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        RowBox[{"C", 
         SubscriptBox["P", "L"]}], "\[CenterDot]", 
        SuperscriptBox[
         SuperscriptBox[
          OverscriptBox["\[Nu]R", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["p",
           FontSize->10]], "T"], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     FractionBox["1", "2"], "m\[Nu]R", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         SuperscriptBox["\[Nu]R", 
          StyleBox["p",
           FontSize->10]], "T"], "\[CenterDot]", 
        RowBox[{"C", 
         SubscriptBox["P", "R"]}], "\[CenterDot]", 
        SuperscriptBox["\[Nu]R", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["\[CapitalPsi]", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["I",
           FontSize->10]], "\[CenterDot]", 
         SubscriptBox["\[Gamma]", 
          StyleBox["\[Mu]",
           FontSize->10]], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["\[CapitalPsi]", 
            StyleBox["I", FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{"M\[CapitalPsi]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["I",
          FontSize->10]], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["I",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{"\[Lambda]H", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]]}], "-", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox[
       SubscriptBox["Y", "d"], 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["d", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["q", 
         StyleBox[
          TemplateBox[{"a", "i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox[
       SubscriptBox["Y", "e"], 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["e", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["l", 
         StyleBox[
          TemplateBox[{"i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "e"], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["i",
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["e", 
         StyleBox["r",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{
     SuperscriptBox["Y\[Nu]", 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["j",
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[Nu]R", 
         StyleBox["r",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"j", "i"},
        "RowDefault"],
       FontSize->10]]}], "-", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "d"], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["q", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox[
          TemplateBox[{"a", "i"},
           "RowDefault"],
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["d", 
         StyleBox[
          TemplateBox[{"a", "r"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "u"], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["q", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox[
          TemplateBox[{"a", "j"},
           "RowDefault"],
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["u", 
         StyleBox[
          TemplateBox[{"a", "r"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"j", "i"},
        "RowDefault"],
       FontSize->10]]}], "-", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox[
       SubscriptBox["Y", "u"], 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["u", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["q", 
         StyleBox[
          TemplateBox[{"a", "i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["\[CurlyEpsilon]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"i", "j"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["Y\[Nu]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[Nu]R", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["l", 
         StyleBox[
          TemplateBox[{"i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["\[CurlyEpsilon]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"i", "j"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"2", 
     SuperscriptBox["Y\[CapitalPsi]", 
      StyleBox["p",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["k",
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["I",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"j", "i"},
        "RowDefault"],
       FontSize->10]], 
     SubsuperscriptBox["T", 
      StyleBox["j",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"I", "k"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"2", 
     SuperscriptBox[
      OverscriptBox["Y\[CapitalPsi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["p",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["I",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["l", 
         StyleBox[
          TemplateBox[{"k", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["\[CurlyEpsilon]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"i", "j"},
        "RowDefault"],
       FontSize->10]], 
     SubsuperscriptBox["T", 
      StyleBox["k",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"I", "i"},
        "RowDefault"],
       FontSize->10]]}]}], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{{3.9381763473221493`*^9, 3.938176351876526*^9}, 
   3.938176396451195*^9, 3.948548972206572*^9, 3.948550506823691*^9, 
   3.9485506249352713`*^9, 3.9485513934611197`*^9, 3.948551452942121*^9, {
   3.9485523813607607`*^9, 3.948552398731975*^9}, {3.949152594359055*^9, 
   3.949152606293351*^9}, 3.949155716956829*^9, 3.952642457640925*^9, 
   3.952642528726469*^9, 3.952643534823031*^9, 3.952644201788301*^9, 
   3.9526946231941557`*^9, 3.952775541235198*^9, 3.952775957335679*^9, 
   3.952776240465975*^9, 3.953653172429523*^9, 3.953654166091058*^9, 
   3.953654513123823*^9, {3.953656541841448*^9, 3.9536565457435303`*^9}, 
   3.954603690833893*^9, 3.954606012641387*^9, 3.954606045599474*^9, {
   3.9546061545032263`*^9, 3.9546061744155893`*^9}, 3.954606894052319*^9, 
   3.9546286697374697`*^9, {3.954629907184555*^9, 3.954629936384563*^9}, 
   3.954630357423484*^9, 3.9546304607352448`*^9, 3.954778367381165*^9, 
   3.954778415014879*^9, 3.955559037244998*^9, 3.955630263639606*^9, 
   3.957944315126163*^9, 3.958028117195695*^9, 3.958034094162793*^9, 
   3.958037129870153*^9, {3.95804214168259*^9, 3.9580421519097843`*^9}, 
   3.958128250470028*^9, 3.958185878488257*^9, 3.958192267947279*^9, {
   3.958212792130013*^9, 3.958212816136445*^9}, 3.958212966546307*^9, 
   3.958213086217304*^9, 3.9582155522107573`*^9, 3.9584594104400873`*^9, 
   3.9585790319122143`*^9, 3.9585794604948378`*^9, 3.958580605099101*^9, 
   3.958581405997842*^9, 3.959080691301373*^9, 3.95916445441392*^9, 
   3.959180440563665*^9},
 CellLabel->
  "Out[58]//NiceForm=",ExpressionUUID->"067fcb40-961c-48db-9364-0f4a32d932e3"]
}, Open  ]],

Cell["Approximation used on the results", "Text",
 CellChangeTimes->{{3.954606453742791*^9, 3.954606456907856*^9}, {
  3.958012323328079*^9, 
  3.9580123346154013`*^9}},ExpressionUUID->"8aad6759-5cca-433e-9cff-\
6e429ae92a51"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NeglectSmall", "[", "expr_", "]"}], ":=", 
   RowBox[{"expr", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Coupling", "[", 
       RowBox[{
        RowBox[{"Y\[Nu]", "|", "Ye", "|", "m\[Nu]R"}], ",", "___"}], "]"}], "->",
       "0"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9546062726677837`*^9, 3.954606421327887*^9}, 
   3.95794439877604*^9, {3.958011894976119*^9, 3.958011915548636*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"2556e483-b1ed-429f-8342-b195b9f18a56"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model definition", "Subsection",
 CellChangeTimes->{{3.948549002372016*^9, 3.948549004115147*^9}, {
  3.952776057210085*^9, 
  3.952776077721627*^9}},ExpressionUUID->"3e6c8b7e-ba3b-4e8c-9a66-\
d4ed35111afc"],

Cell[CellGroupData[{

Cell["Fields and couplings", "Subsubsection",
 CellChangeTimes->{{3.953654078367618*^9, 
  3.9536540816533117`*^9}},ExpressionUUID->"7237ed6e-7e2b-49d1-9d3e-\
74897e3fbe35"],

Cell["New fields", "Text",
 CellChangeTimes->{{3.878792650115407*^9, 3.878792669779684*^9}, {
  3.879436496406775*^9, 3.879436509851184*^9}, {3.879436676311966*^9, 
  3.879436676453746*^9}, {3.937314056085113*^9, 
  3.937314057290769*^9}},ExpressionUUID->"2647c720-e8b8-4c52-be92-\
1a5752fccfce"],

Cell[BoxData[
 RowBox[{"DefineField", "[", 
  RowBox[{"S", ",", "Scalar", ",", 
   RowBox[{"SelfConjugate", "->", "True"}], ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", 
     RowBox[{"SU2L", "[", "adj", "]"}], "}"}]}], ",", 
   RowBox[{"Mass", "->", "Heavy"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.878612753552659*^9, 3.878612812483905*^9}, {
   3.879424390000761*^9, 3.8794243933304977`*^9}, {3.936979236416108*^9, 
   3.9369792392752323`*^9}, {3.936979274963255*^9, 3.936979312856263*^9}, {
   3.936987043959127*^9, 3.93698704465328*^9}, {3.936987300441543*^9, 
   3.9369873010703382`*^9}, {3.937053067900124*^9, 3.937053070237816*^9}, {
   3.938176059098959*^9, 3.938176062393731*^9}, {3.948549185480216*^9, 
   3.9485491856904297`*^9}, {3.948549242489849*^9, 3.9485492469737263`*^9}, {
   3.9485505962535152`*^9, 3.9485505968067913`*^9}, 3.948550646427806*^9, {
   3.953653261865737*^9, 3.953653268746249*^9}, {3.954606491328668*^9, 
   3.9546064915846243`*^9}, {3.954630685966484*^9, 3.954630688890938*^9}, {
   3.954631033032341*^9, 3.954631033248095*^9}, {3.954631541070993*^9, 
   3.954631543115499*^9}, {3.9546315851737432`*^9, 3.9546315863715076`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"0399ebed-5b41-4e43-be68-7e0f322557b5"],

Cell["New couplings", "Text",
 CellChangeTimes->{{3.8787927237165623`*^9, 3.87879273267238*^9}, {
  3.879436519899828*^9, 3.879436527426305*^9}, {3.937314052908773*^9, 
  3.937314053548794*^9}},ExpressionUUID->"f3a450a2-80bf-401e-bc7a-\
0d7054130d57"],

Cell[BoxData[{
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"\[Lambda]S", ",", 
   RowBox[{"SelfConjugate", "->", "True"}]}], "]"}], "\n", 
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"\[Lambda]HS", ",", 
   RowBox[{"SelfConjugate", "->", "True"}]}], "]"}], "\n", 
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"\[Mu]", ",", 
   RowBox[{"SelfConjugate", "->", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.878612854280137*^9, 3.878612860388255*^9}, {
  3.878612931294112*^9, 3.878613039196257*^9}, {3.8786135449727*^9, 
  3.878613551528586*^9}, {3.878614682235758*^9, 3.878614682627339*^9}, {
  3.87879267659203*^9, 3.878792677005504*^9}, {3.936979368504498*^9, 
  3.936979384368005*^9}, {3.95761542016298*^9, 3.957615427812067*^9}, {
  3.957615584511216*^9, 3.957615585047277*^9}, {3.9576156223465548`*^9, 
  3.957615623123019*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"9b196725-53fc-4f73-aa7d-115a6621a7a2"],

Cell[BoxData[{
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"Y\[Delta]", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", "Flavor", "}"}]}]}], "]"}], "\n", 
 RowBox[{"DefineCoupling", "[", "YT", "]"}]}], "Input",
 CellChangeTimes->{{3.93698077794375*^9, 3.936980802329134*^9}, {
   3.936980845892325*^9, 3.9369808540781093`*^9}, {3.936981372398434*^9, 
   3.9369813825232563`*^9}, {3.936984951743932*^9, 3.936984953311659*^9}, 
   3.9485494489408607`*^9, {3.948550254659457*^9, 3.948550256466543*^9}, {
   3.953653277843535*^9, 3.953653282938912*^9}, {3.954606795219884*^9, 
   3.954606795738003*^9}, {3.954631085255862*^9, 3.954631117473145*^9}, {
   3.954632018531345*^9, 3.954632019456027*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"3202375a-8d64-48ae-8593-32fdeebff242"]
}, Closed]],

Cell[CellGroupData[{

Cell["Lagrangian", "Subsubsection",
 CellChangeTimes->{{3.878613568433921*^9, 3.878613569817117*^9}, {
  3.878792991229582*^9, 3.878792991557339*^9}, {3.878793702516142*^9, 
  3.878793703149097*^9}, {3.879436557315653*^9, 3.879436558388863*^9}, {
  3.953655779608577*^9, 
  3.953655782960349*^9}},ExpressionUUID->"c3667de0-25fa-4657-8614-\
9d2495f41a89"],

Cell["Scalar potential", "Text",
 CellChangeTimes->{{3.9536541078868*^9, 
  3.953654111005299*^9}},ExpressionUUID->"e94597bc-97b6-455f-a4ac-\
199e4a351a88"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Vext", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Lambda]S", "[", "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"S", "[", "a", "]"}], 
          RowBox[{"S", "[", "b", "]"}], 
          RowBox[{"S", "[", "c", "]"}], 
          RowBox[{"S", "[", "d", "]"}], 
          RowBox[{"Tfund", "[", 
           RowBox[{"a", ",", "i", ",", "j"}], "]"}], 
          RowBox[{"Tfund", "[", 
           RowBox[{"b", ",", "j", ",", "i"}], "]"}], 
          RowBox[{"Tfund", "[", 
           RowBox[{"c", ",", "k", ",", "m"}], "]"}], 
          RowBox[{"Tfund", "[", 
           RowBox[{"d", ",", "m", ",", "k"}], "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Lambda]HS", "[", "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"S", "[", "a", "]"}], 
           RowBox[{"S", "[", "a", "]"}]}], ")"}], "/", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Bar", "@", 
           RowBox[{"H", "[", "k", "]"}]}], 
          RowBox[{"H", "[", "k", "]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"\[Mu]", "[", "]"}], 
        RowBox[{"Bar", "@", 
         RowBox[{"H", "[", "i", "]"}]}], 
        RowBox[{"Tfund", "[", 
         RowBox[{"a", ",", "i", ",", "j"}], "]"}], 
        RowBox[{"S", "[", "a", "]"}], 
        RowBox[{"H", "[", "j", "]"}]}]}], "//", "ContractCGs"}], "//", 
     "Contract"}], "//", "RelabelIndices"}], "//", "NiceForm"}]}]], "Input",
 CellChangeTimes->{{3.878792848312495*^9, 3.878792875782923*^9}, {
  3.879436619226005*^9, 3.879436621603272*^9}, {3.936979390251851*^9, 
  3.936979415426613*^9}, {3.936979521683674*^9, 3.936979544914386*^9}, {
  3.936979579329523*^9, 3.936979654812518*^9}, {3.93697969831744*^9, 
  3.936979716999778*^9}, {3.9369803743393373`*^9, 3.936980393381349*^9}, {
  3.936980448000392*^9, 3.936980448106365*^9}, {3.936980578325715*^9, 
  3.9369805784792747`*^9}, {3.948550060332898*^9, 3.948550069472472*^9}, {
  3.953653504132126*^9, 3.9536536244686823`*^9}, {3.9536536585425367`*^9, 
  3.9536536988581057`*^9}, {3.95463105050772*^9, 3.954631061334744*^9}, {
  3.957615429224742*^9, 3.9576154369796133`*^9}, {3.957615587950532*^9, 
  3.957615588569985*^9}, {3.9581851900487757`*^9, 3.958185229996963*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"690f1250-164b-42c4-9dc5-7cf0743b3f44"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{"\[Mu]", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["S", 
      StyleBox["I",
       FontSize->10]], 
     SubsuperscriptBox["T", 
      StyleBox["j",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"I", "i"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{
     FractionBox["1", "2"], "\[Lambda]HS", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox[
      SuperscriptBox["S", 
       StyleBox["I",
        FontSize->10]], "2"]}], "+", 
    RowBox[{
     FractionBox["1", "4"], "\[Lambda]S", 
     SuperscriptBox[
      SuperscriptBox["S", 
       StyleBox["I",
        FontSize->10]], "2"], 
     SuperscriptBox[
      SuperscriptBox["S", 
       StyleBox["J",
        FontSize->10]], "2"]}]}], "StandardForm"], 
  Matchete`NiceForm]], "Output",
 CellChangeTimes->{{3.878792870331194*^9, 3.878792877764567*^9}, 
   3.878792977080213*^9, 3.878823221350235*^9, 3.878823419091682*^9, 
   3.87882720806607*^9, 3.878873276198495*^9, 3.879413834398666*^9, 
   3.879424410269234*^9, {3.87942445156465*^9, 3.879424475721858*^9}, {
   3.87943742659958*^9, 3.879437447355427*^9}, 3.879438030501721*^9, {
   3.879439148312662*^9, 3.879439156219836*^9}, 3.879447216546724*^9, 
   3.8794837387676*^9, 3.879510386523759*^9, 3.879614754735426*^9, {
   3.936883161179288*^9, 3.936883180246608*^9}, 3.9368834859035783`*^9, 
   3.936884336075912*^9, 3.9369799420063357`*^9, 3.93698039418884*^9, 
   3.936980451454104*^9, 3.936980589976056*^9, 3.936984956927727*^9, 
   3.9369869073490343`*^9, 3.936987061946753*^9, 3.936987318211052*^9, 
   3.937053085675972*^9, 3.937065294084141*^9, 3.9373143298434343`*^9, 
   3.937314383624876*^9, 3.937314524864527*^9, 3.937314591718977*^9, 
   3.937315253012199*^9, 3.938174197609469*^9, 3.938176396723481*^9, 
   3.948550106876914*^9, 3.948550506927796*^9, 3.948550665066615*^9, 
   3.9485514100579042`*^9, 3.9491525946874523`*^9, 3.9526424799096003`*^9, 
   3.952642530992662*^9, 3.952694624087345*^9, 3.952775541308964*^9, 
   3.952775957405231*^9, 3.952776240542459*^9, {3.953653675849039*^9, 
   3.9536536991664553`*^9}, 3.953654168552939*^9, 3.95365451314115*^9, {
   3.953656541862379*^9, 3.953656545811925*^9}, 3.954603690903825*^9, 
   3.954631136661854*^9, 3.954631282835606*^9, {3.954631577583721*^9, 
   3.9546315979099293`*^9}, 3.9546316409751873`*^9, 3.954632037840349*^9, 
   3.9546353692098713`*^9, 3.954779217566729*^9, 3.9556305669639874`*^9, 
   3.9576125397670097`*^9, 3.9576125727733183`*^9, {3.9576156206667*^9, 
   3.9576156248454237`*^9}, 3.958028128934245*^9, 3.958034094204163*^9, 
   3.958037129918331*^9, {3.958042141701185*^9, 3.9580421519554358`*^9}, {
   3.9581852659098263`*^9, 3.958185279843902*^9}, 3.958185878537046*^9, 
   3.9581922679915447`*^9, {3.958212799924506*^9, 3.958212816197912*^9}, 
   3.9582130862390347`*^9, 3.9582147970320177`*^9, 3.9582157511161633`*^9, 
   3.9584596109155827`*^9, 3.958461203389043*^9, 3.958579460537373*^9, 
   3.958580605142744*^9, 3.958581406041995*^9, 3.9590806913474817`*^9, 
   3.959164454458571*^9, 3.959180440604995*^9},
 CellLabel->
  "Out[66]//NiceForm=",ExpressionUUID->"46ed59e2-b1e8-477d-ab81-8be08cd0943b"]
}, Open  ]],

Cell["Triplet interactions", "Text",
 CellChangeTimes->{{3.95365411673913*^9, 
  3.953654121218809*^9}},ExpressionUUID->"75c45157-4922-4f98-9ca3-\
522bd01fee34"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Lint", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"PlusHc", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Y\[Delta]", "[", "p", "]"}], 
       RowBox[{
        RowBox[{"Bar", "@", 
         RowBox[{"\[CapitalPsi]", "[", "a", "]"}]}], "**", 
        RowBox[{"\[Nu]R", "[", "p", "]"}]}], 
       RowBox[{"S", "[", "a", "]"}]}], "+", " ", 
      RowBox[{
       RowBox[{"YT", "[", "]"}], "4", 
       RowBox[{"Tfund", "[", 
        RowBox[{"a", ",", "i", ",", "j"}], "]"}], 
       RowBox[{"Tfund", "[", 
        RowBox[{"b", ",", "j", ",", "k"}], "]"}], 
       RowBox[{"Tfund", "[", 
        RowBox[{"c", ",", "k", ",", "i"}], "]"}], 
       RowBox[{
        RowBox[{"Bar", "@", 
         RowBox[{"\[CapitalPsi]", "[", "a", "]"}]}], "**", "PL", "**", 
        RowBox[{"\[CapitalPsi]", "[", "c", "]"}]}], 
       RowBox[{"S", "[", "b", "]"}]}]}], "]"}], "//", "ContractCGs"}], "//", 
   "NiceForm"}]}]], "Input",
 CellChangeTimes->{{3.936980925975829*^9, 3.936980979617195*^9}, {
   3.9369810250996933`*^9, 3.936981036875918*^9}, {3.936981132038723*^9, 
   3.93698136062976*^9}, {3.936984962112629*^9, 3.93698496752252*^9}, {
   3.936985051547421*^9, 3.936985075042954*^9}, 3.948550116330324*^9, 
   3.948550178363989*^9, {3.948551214332653*^9, 3.948551305591154*^9}, {
   3.95365374444672*^9, 3.9536537972454643`*^9}, {3.953653852286933*^9, 
   3.9536538597352867`*^9}, {3.953653913873208*^9, 3.9536539604805*^9}, 
   3.953654010529662*^9, {3.9546066426492977`*^9, 3.95460664494907*^9}, 
   3.9546068043370867`*^9, {3.95463108085463*^9, 3.954631106962893*^9}, {
   3.9546311646196823`*^9, 3.9546311919861794`*^9}, {3.95463123616673*^9, 
   3.954631238662345*^9}, {3.9546320468589497`*^9, 3.954632082482562*^9}, {
   3.9581853035343246`*^9, 3.958185316333415*^9}, {3.959080669993635*^9, 
   3.9590806703914413`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"4cb96b7e-065c-4cb0-ad57-e7d313cc61c6"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      OverscriptBox["Y\[Delta]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["p",
       FontSize->10]], 
     SuperscriptBox["S", 
      StyleBox["a",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[Nu]R", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["a",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{
     SuperscriptBox["Y\[Delta]", 
      StyleBox["p",
       FontSize->10]], 
     SuperscriptBox["S", 
      StyleBox["a",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[Nu]R", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", "YT", 
     SuperscriptBox["S", 
      StyleBox["b",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["c",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["f", 
      StyleBox[
       TemplateBox[{"a", "b", "c"},
        "RowDefault"],
       FontSize->10]]}], "-", 
    RowBox[{"\[ImaginaryI]", 
     OverscriptBox["YT", 
      StyleBox["_",
       FontWeight->Bold]], 
     SuperscriptBox["S", 
      StyleBox["b",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["c",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["a",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["f", 
      StyleBox[
       TemplateBox[{"a", "b", "c"},
        "RowDefault"],
       FontSize->10]]}]}], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{{3.936981337733465*^9, 3.936981361108319*^9}, 
   3.9369849693317823`*^9, {3.936985061235281*^9, 3.936985076484262*^9}, 
   3.936986907482012*^9, 3.9369870621279187`*^9, 3.9369873184491873`*^9, 
   3.937053085740027*^9, 3.937065294128388*^9, 3.937314329892044*^9, 
   3.937314383689749*^9, 3.937314524919389*^9, 3.937314591779537*^9, 
   3.937315253086404*^9, 3.938174197639118*^9, 3.938176396760789*^9, 
   3.9485503329273167`*^9, 3.948550506967157*^9, 3.94855135730238*^9, 
   3.948551413110231*^9, 3.949152594702585*^9, 3.9526424827152023`*^9, 
   3.952642531003997*^9, 3.952694624100006*^9, 3.9527755413300877`*^9, 
   3.952775957417721*^9, 3.952776240557187*^9, 3.9536540109891033`*^9, 
   3.953654168572997*^9, 3.9536545131575623`*^9, {3.953656541868656*^9, 
   3.9536565458266077`*^9}, 3.954603690919795*^9, 3.9546312047938004`*^9, 
   3.954631238985187*^9, 3.9546312848044147`*^9, {3.954631577594412*^9, 
   3.954631597960648*^9}, 3.954631642392042*^9, 3.954632082781595*^9, 
   3.954635369218891*^9, 3.954779217606175*^9, 3.955630566969863*^9, 
   3.95761253977911*^9, 3.957612572783655*^9, 3.957615627935883*^9, 
   3.958028128976859*^9, 3.9580340942132387`*^9, 3.958037129924466*^9, {
   3.9580421417045393`*^9, 3.9580421519609118`*^9}, {3.958185309437601*^9, 
   3.958185319638625*^9}, 3.958185878551611*^9, 3.9581922679999237`*^9, {
   3.958212799926169*^9, 3.958212816203402*^9}, 3.958213086248293*^9, 
   3.958214797036838*^9, 3.958215751122622*^9, 3.958459610921739*^9, 
   3.958461203394199*^9, 3.958579460549502*^9, 3.958580605152237*^9, 
   3.958581406048189*^9, 3.959080691357561*^9, 3.9591644544666853`*^9, 
   3.9591804406139717`*^9},
 CellLabel->
  "Out[67]//NiceForm=",ExpressionUUID->"d7a55c5b-e9f7-45cc-b94a-64655bbc0c00"]
}, Open  ]],

Cell["Full Lagrangian", "Text",
 CellChangeTimes->{{3.9536541240289373`*^9, 
  3.95365412948556*^9}},ExpressionUUID->"6d3e4a46-1e0a-4660-9539-\
43c73f13b0f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Lscalar", "=", 
   RowBox[{
    RowBox[{"FreeLag", "[", "S", "]"}], "-", "Vext"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lext", "=", "Lint"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8787929422513747`*^9, 3.878792961256059*^9}, {
   3.879436628300542*^9, 3.87943663717916*^9}, {3.879436869463221*^9, 
   3.879436888176004*^9}, {3.879439195661179*^9, 3.879439196110561*^9}, {
   3.936985687490207*^9, 3.936985691806013*^9}, {3.936986192322173*^9, 
   3.936986212105884*^9}, {3.93698629262461*^9, 3.936986300500868*^9}, {
   3.93731437195789*^9, 3.937314374052575*^9}, {3.937314487644415*^9, 
   3.937314501902465*^9}, {3.948550342765235*^9, 3.948550351245332*^9}, 
   3.953654035430148*^9, {3.954631248823876*^9, 3.954631272548546*^9}, 
   3.9546344776067753`*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"3eac9726-294d-4a46-910b-6f10a1ee0c48"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LUV", "=", 
   RowBox[{"L0", "+", "Lscalar", "+", "Lext"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"CheckLagrangian", "@", "LUV"}]}], "Input",
 CellChangeTimes->{{3.937314092447466*^9, 3.937314095210797*^9}, {
   3.937314225887526*^9, 3.937314226039033*^9}, 3.937314368845379*^9, {
   3.9373144849056587`*^9, 3.937314511753968*^9}, {3.948550363670006*^9, 
   3.948550369343679*^9}, {3.9485503995711803`*^9, 3.948550402344015*^9}, {
   3.948551434076275*^9, 3.9485514570089197`*^9}, {3.9536540424511337`*^9, 
   3.95365405379608*^9}, {3.954631267236019*^9, 3.954631267425715*^9}, {
   3.9546313030878057`*^9, 3.9546313038240633`*^9}, {3.954634479193318*^9, 
   3.954634480526329*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"479fc7de-b6a0-461e-b7fa-26d7fd742f60"],

Cell[BoxData[
 InterpretationBox["\<\"Added new CG \\!\\(\\*RowBox[{\\\"cg1\\\"}]\\) with \
indices \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"SU2L\\\", \\\"[\\\", \
\\\"fund\\\", \\\"]\\\"}], \\\",\\\", RowBox[{\\\"SU2L\\\", \\\"[\\\", \
\\\"adj\\\", \\\"]\\\"}], \\\",\\\", RowBox[{\\\"SU2L\\\", \\\"[\\\", \
\\\"fund\\\", \\\"]\\\"}]}], \\\"}\\\"}]\\)\"\>",
  StringForm["Added new CG `1` with indices `2`", $CellContext`cg1, {
    $CellContext`SU2L[Matchete`fund], 
    $CellContext`SU2L[Matchete`adj], 
    $CellContext`SU2L[Matchete`fund]}],
  Editable->False]], "Echo",
 CellChangeTimes->{
  3.9591804406279993`*^9},ExpressionUUID->"d21d39e3-04d6-40bd-b898-\
f19b376fdd9e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.937314330393386*^9, 3.9373143845799527`*^9, 3.937314525622312*^9, 
   3.937314592609779*^9, 3.937315254034579*^9, 3.938174198062413*^9, 
   3.938176360129835*^9, 3.9381763973911057`*^9, 3.948550369713271*^9, 
   3.9485504026910057`*^9, 3.948550507015861*^9, {3.948551420042983*^9, 
   3.948551457551764*^9}, 3.9491525947328043`*^9, 3.9526424867296543`*^9, 
   3.9526425310271683`*^9, 3.952694624124156*^9, 3.952775541354478*^9, 
   3.952775957437357*^9, 3.952776240576049*^9, {3.953654052108039*^9, 
   3.953654054145093*^9}, 3.953654168654673*^9, 3.953654513231825*^9, {
   3.9536565418837767`*^9, 3.95365654590763*^9}, 3.954603691002248*^9, {
   3.954631275395481*^9, 3.9546313042670116`*^9}, {3.954631577711247*^9, 
   3.9546315980272703`*^9}, 3.9546316457602663`*^9, 3.954632102111549*^9, 
   3.954635369316568*^9, 3.9547792176967573`*^9, 3.955630567062092*^9, 
   3.957612539890691*^9, 3.957612572882275*^9, 3.957615676739232*^9, 
   3.958028129069875*^9, 3.958034094305543*^9, 3.958037130015625*^9, {
   3.9580421417177687`*^9, 3.958042152053411*^9}, 3.958185325097783*^9, 
   3.958185878649699*^9, 3.9581922680918694`*^9, {3.958212799929906*^9, 
   3.9582128163185997`*^9}, 3.958213086338976*^9, 3.958214797138586*^9, 
   3.958215751213086*^9, 3.958459611018351*^9, 3.9584612034909573`*^9, 
   3.958579460646597*^9, 3.958580605245632*^9, 3.958581406141818*^9, 
   3.9590806914626904`*^9, 3.959164454560961*^9, 3.959180440709025*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"734c469c-82d9-4149-b718-f6b58e517a90"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Matching", "Subsection",
 CellChangeTimes->{{3.948550423767509*^9, 3.948550426039049*^9}, {
  3.952776093954834*^9, 3.952776095271985*^9}, {3.95277617036969*^9, 
  3.952776172235648*^9}},ExpressionUUID->"19209810-761f-4939-97ab-\
3ce94af62243"],

Cell[CellGroupData[{

Cell["Match", "Subsubsection",
 CellChangeTimes->{{3.953654211333755*^9, 
  3.953654226023642*^9}},ExpressionUUID->"166f429f-5b40-4dba-ad49-\
31d57dd5ea73"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LEFT", "=", 
   RowBox[{
    RowBox[{"Match", "[", 
     RowBox[{"LUV", ",", 
      RowBox[{"LoopOrder", "->", "1"}], ",", 
      RowBox[{"EFTOrder", "->", "6"}]}], "]"}], "/.", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", 
      RowBox[{"-", "1"}]], "->", "0"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LEFTOff", "=", 
   RowBox[{"LEFT", "//", "GreensSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LEFTOn", "=", 
   RowBox[{"LEFT", "//", "EOMSimplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.948550433621798*^9, 3.948550469166044*^9}, {
   3.953654134689502*^9, 3.953654143362041*^9}, 3.953654173600254*^9, {
   3.953654426111896*^9, 3.95365443075245*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"1e02bcc3-bb2a-42ad-83f7-e66d4f00cf5c"],

Cell[BoxData["\<\"The Lagrangian contains terms of lower power than dimension \
4. Defining effective couplings and assuming these terms to be dimension 4. \
Use 'PrintEffectiveCouplings' and 'ReplaceEffectiveCouplings' to recover \
explicit expressions.\"\>"], "Echo",
 CellChangeTimes->{
  3.9591804799637423`*^9},ExpressionUUID->"06dadc02-d491-44ba-b4da-\
48a1e1b95506"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Results", "Subsubsection",
 CellChangeTimes->{{3.953654204736412*^9, 
  3.953654231871387*^9}},ExpressionUUID->"98261fa5-e220-4695-9f24-\
5fa9ddea8904"],

Cell["Dipole contributions", "Text",
 CellChangeTimes->{{3.9536542460094957`*^9, 
  3.953654249474901*^9}},ExpressionUUID->"28fa6263-ad16-4738-ab98-\
b5356c613932"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SelectOperatorClass", "[", 
   RowBox[{"LEFTOn", ",", " ", 
    RowBox[{"{", 
     RowBox[{"\[Nu]R", ",", 
      RowBox[{"Bar", "@", "l"}], ",", 
      RowBox[{"Bar", "@", "H"}]}], "}"}], ",", " ", "2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "//", "NeglectSmall"}], "//", "EvaluateLoopFunctions"}], "//",
    "HcSimplify"}], "//", "NiceForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{
      RowBox[{"\[Mu]", "[", "]"}], "->", "0"}]}], "//", "HcSimplify"}], "//", 
   "ReplaceCGs"}], "//", "NiceForm"}]}], "Input",
 CellChangeTimes->{{3.953654392073496*^9, 3.95365439485166*^9}, {
   3.954631323714571*^9, 3.9546313358450108`*^9}, {3.954631382731103*^9, 
   3.954631450460701*^9}, {3.9546314838451443`*^9, 3.9546314928818703`*^9}, {
   3.9546316558720903`*^9, 3.954631656158051*^9}, 3.954778551254241*^9, {
   3.9547792329804296`*^9, 3.95477925096673*^9}, {3.954779287191408*^9, 
   3.954779304899536*^9}, 3.9576126043625193`*^9, {3.957612829690254*^9, 
   3.957612887834445*^9}, {3.9576129391176767`*^9, 3.957612957241563*^9}, {
   3.957613162663209*^9, 3.957613660457428*^9}, {3.957613695449902*^9, 
   3.957613721522661*^9}, {3.957613760021891*^9, 3.957613925698143*^9}, {
   3.957614059721513*^9, 3.9576141162937603`*^9}, {3.9576142869347057`*^9, 
   3.957614370144762*^9}, {3.957614588247109*^9, 3.9576148617963552`*^9}, {
   3.9576149417630444`*^9, 3.957614943900402*^9}, {3.957615026099419*^9, 
   3.957615031052286*^9}, {3.957615174648581*^9, 3.957615174775419*^9}, {
   3.957615739710688*^9, 3.9576157419302483`*^9}, {3.957615798775548*^9, 
   3.957615799568061*^9}, {3.958028218651589*^9, 3.9580282679326267`*^9}, {
   3.958028788143008*^9, 3.95802879315897*^9}, {3.958042686206574*^9, 
   3.958042697388361*^9}, {3.958042790084361*^9, 3.95804281854014*^9}, {
   3.958042852839407*^9, 3.9580429297903748`*^9}, {3.958043129720228*^9, 
   3.958043139961898*^9}, {3.958211154244853*^9, 3.9582112062214413`*^9}, {
   3.958211294150017*^9, 3.9582112943122883`*^9}, {3.958211328207706*^9, 
   3.958211353275948*^9}, {3.958211490274953*^9, 3.958211501830525*^9}, {
   3.9582116348703136`*^9, 3.958211637327643*^9}, {3.958212896159329*^9, 
   3.958212896339424*^9}, {3.958213206289013*^9, 3.958213225640841*^9}, {
   3.958213281712494*^9, 3.9582133329962*^9}, {3.9582136658529587`*^9, 
   3.9582136974984493`*^9}, {3.9582138595102367`*^9, 3.958213896572338*^9}, 
   3.9582148299405212`*^9, {3.95821490580865*^9, 3.9582150514444733`*^9}, {
   3.958215124985221*^9, 3.95821512977871*^9}, {3.958215180635022*^9, 
   3.9582152021154137`*^9}, {3.958215428703322*^9, 3.9582154298162746`*^9}, 
   3.9582154851624393`*^9, {3.959080753566279*^9, 3.959080755153714*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"04db1c91-3fbe-450a-977b-ee7ac9caac10"],

Cell[BoxData[
 FormBox[
  StyleBox[
   FormBox[
    RowBox[{"[", "-", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]"}], "16"], "\[HBar]", "\[Mu]", 
      FractionBox["1", "M\[CapitalPsi]"], 
      SuperscriptBox["Y\[CapitalPsi]", 
       StyleBox["r",
        FontSize->10]], 
      SuperscriptBox["Y\[Delta]", 
       StyleBox["p",
        FontSize->10]], " ", 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         RowBox[{"-", 
          SuperscriptBox["MS", "2"], "+", 
          RowBox[{
           SuperscriptBox["M\[CapitalPsi]", "2"], " ", 
           FormBox[
            StyleBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               FormBox[
                RowBox[{"Log", "[", 
                 FractionBox[
                  SuperscriptBox["MS", "2"], 
                  SuperscriptBox["M\[CapitalPsi]", "2"]], "]"}],
                StandardForm]}], ")"}],
             SpanSymmetric->False],
            StandardForm]}]}], ")"}],
        SpanSymmetric->False],
       StandardForm], 
      SubscriptBox[
       OverscriptBox["H", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["i",
        FontSize->10]], 
      SuperscriptBox["B", 
       StyleBox[
        TemplateBox[{"\[Mu]", "\[Nu]"},
         "RowDefault"],
        FontSize->10]], 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         SubsuperscriptBox[
          OverscriptBox["l", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["j",
           FontSize->10], 
          StyleBox["r",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[CapitalGamma]", 
           StyleBox[
            TemplateBox[{"\[Mu]", "\[Nu]"},
             "RowDefault"],
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         SuperscriptBox["\[Nu]R", 
          StyleBox["p",
           FontSize->10]], ")"}],
        SpanSymmetric->False],
       StandardForm], 
      SuperscriptBox["\[CurlyEpsilon]", 
       StyleBox[
        TemplateBox[{"j", "i"},
         "RowDefault"],
        FontSize->10]], 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["MS", "2"], "-", 
          SuperscriptBox["M\[CapitalPsi]", "2"]}], ")"}], "2"]]}], "-", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "8"], "\[HBar]", 
      FractionBox["1", "M\[CapitalPsi]"], 
      SuperscriptBox["Y\[CapitalPsi]", 
       StyleBox["r",
        FontSize->10]], 
      SuperscriptBox["Y\[Delta]", 
       StyleBox["p",
        FontSize->10]], " ", 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", 
           OverscriptBox["YT", 
            StyleBox["_",
             FontWeight->Bold]], " ", 
           FormBox[
            StyleBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["M\[CapitalPsi]", "3"], "+", 
               RowBox[{"M\[CapitalPsi]", 
                SuperscriptBox["MS", "2"], " ", 
                FormBox[
                 StyleBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    FormBox[
                    RowBox[{"Log", "[", 
                    FractionBox[
                    SuperscriptBox["MS", "2"], 
                    SuperscriptBox["M\[CapitalPsi]", "2"]], "]"}],
                    StandardForm]}], ")"}],
                  SpanSymmetric->False],
                 StandardForm]}]}], ")"}],
             SpanSymmetric->False],
            StandardForm]}], "+", 
          RowBox[{"5", "\[Mu]", " ", 
           FormBox[
            StyleBox[
             RowBox[{"(", 
              RowBox[{"-", 
               SuperscriptBox["MS", "2"], "+", 
               RowBox[{
                SuperscriptBox["M\[CapitalPsi]", "2"], " ", 
                FormBox[
                 StyleBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    FormBox[
                    RowBox[{"Log", "[", 
                    FractionBox[
                    SuperscriptBox["MS", "2"], 
                    SuperscriptBox["M\[CapitalPsi]", "2"]], "]"}],
                    StandardForm]}], ")"}],
                  SpanSymmetric->False],
                 StandardForm]}]}], ")"}],
             SpanSymmetric->False],
            StandardForm]}]}], ")"}],
        SpanSymmetric->False],
       StandardForm], 
      SubscriptBox[
       OverscriptBox["H", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["i",
        FontSize->10]], 
      SuperscriptBox["W", 
       StyleBox[
        TemplateBox[{"\[Mu]", "\[Nu]", "I"},
         "RowDefault"],
        FontSize->10]], 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         SubsuperscriptBox[
          OverscriptBox["l", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["j",
           FontSize->10], 
          StyleBox["r",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[CapitalGamma]", 
           StyleBox[
            TemplateBox[{"\[Mu]", "\[Nu]"},
             "RowDefault"],
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         SuperscriptBox["\[Nu]R", 
          StyleBox["p",
           FontSize->10]], ")"}],
        SpanSymmetric->False],
       StandardForm], 
      SuperscriptBox["cg1", 
       StyleBox[
        TemplateBox[{"i", "I", "j"},
         "RowDefault"],
        FontSize->10]], 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["MS", "2"], "-", 
          SuperscriptBox["M\[CapitalPsi]", "2"]}], ")"}], "2"]]}], "+", 
     StyleBox[
      RowBox[{"H", ".", "c", "."}],
      FontSize->14], "]"}],
    StandardForm], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{
  3.953654317456662*^9, 3.953654392822213*^9, 3.953654657273389*^9, 
   3.953656688887128*^9, 3.95460383525424*^9, {3.954631375177557*^9, 
   3.954631385285098*^9}, {3.954631423446978*^9, 3.954631451760807*^9}, {
   3.954631488949254*^9, 3.9546314952500257`*^9}, 3.9546317104559393`*^9, 
   3.954632157818219*^9, 3.9546354244778957`*^9, {3.9547792744907007`*^9, 
   3.954779305433415*^9}, 3.955630619841728*^9, 3.957612624788609*^9, {
   3.957612834044976*^9, 3.957612888316938*^9}, {3.957612941380837*^9, 
   3.957612958263082*^9}, {3.957613166285572*^9, 3.9576132171417*^9}, 
   3.95761326403229*^9, 3.95761330426093*^9, {3.957613356283423*^9, 
   3.957613368934349*^9}, {3.957613524958273*^9, 3.9576136611065397`*^9}, {
   3.957613708353599*^9, 3.957613722052552*^9}, {3.957613763251103*^9, 
   3.957613806714283*^9}, {3.957613854388817*^9, 3.9576139272461033`*^9}, {
   3.957614061657982*^9, 3.957614116823729*^9}, {3.95761429530215*^9, 
   3.957614307700495*^9}, {3.95761434465523*^9, 3.9576143707144823`*^9}, {
   3.957614589952091*^9, 3.95761466101597*^9}, 3.957614695498602*^9, {
   3.9576147611542797`*^9, 3.957614862364114*^9}, 3.957614944592664*^9, {
   3.957615026658944*^9, 3.9576150314892807`*^9}, 3.95761517545823*^9, {
   3.957615725332575*^9, 3.957615742454468*^9}, 3.957615800029624*^9, {
   3.958028231725327*^9, 3.958028268456588*^9}, {3.9580287749332523`*^9, 
   3.958028793664225*^9}, 3.9580341486358223`*^9, 3.95803718707874*^9, 
   3.958042141720767*^9, 3.958042204916973*^9, {3.958042689393654*^9, 
   3.958042697908777*^9}, {3.958042791134337*^9, 3.958042819123254*^9}, {
   3.958042853482067*^9, 3.958042931909589*^9}, {3.9580431331376*^9, 
   3.958043140543167*^9}, 3.958185935209361*^9, 3.9581923235081673`*^9, {
   3.958211158320449*^9, 3.9582111971249647`*^9}, 3.95821127900602*^9, {
   3.958211332063839*^9, 3.958211354106125*^9}, {3.9582114906401167`*^9, 
   3.958211502303204*^9}, 3.958211637781115*^9, 3.958212808540848*^9, 
   3.958212869587964*^9, 3.958213140687182*^9, 3.958213209598288*^9, {
   3.9582132830781097`*^9, 3.958213333604151*^9}, 3.958213693317544*^9, {
   3.9582138614032*^9, 3.958213897335957*^9}, 3.95821479365167*^9, 
   3.958214849659875*^9, {3.958214906540496*^9, 3.958215052011352*^9}, {
   3.958215126929212*^9, 3.958215130984885*^9}, {3.95821518495398*^9, 
   3.958215202701441*^9}, 3.958215430323708*^9, 3.9582154878759537`*^9, 
   3.958215807245916*^9, 3.958459668500989*^9, 3.958461258983161*^9, 
   3.95857951616919*^9, 3.958580662090273*^9, 3.958581463113002*^9, {
   3.9590807452236*^9, 3.9590807557722397`*^9}, 3.959164511602153*^9, 
   3.959180497307289*^9},
 CellLabel->
  "Out[76]//NiceForm=",ExpressionUUID->"b3f64aa1-983e-4dd4-b3c7-9f2b63ab60f7"],

Cell[BoxData[
 FormBox[
  StyleBox[
   FormBox[
    RowBox[{"[", "-", 
     RowBox[{"2", " ", "\[ImaginaryI]"}], "\[HBar]", 
     OverscriptBox["YT", 
      StyleBox["_",
       FontWeight->Bold]], 
     SuperscriptBox["Y\[CapitalPsi]", 
      StyleBox["r",
       FontSize->10]], 
     SuperscriptBox["Y\[Delta]", 
      StyleBox["p",
       FontSize->10]], " ", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["M\[CapitalPsi]", "2"], "+", 
         RowBox[{
          SuperscriptBox["MS", "2"], " ", 
          FormBox[
           StyleBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              FormBox[
               RowBox[{"Log", "[", 
                FractionBox[
                 SuperscriptBox["MS", "2"], 
                 SuperscriptBox["M\[CapitalPsi]", "2"]], "]"}],
               StandardForm]}], ")"}],
            SpanSymmetric->False],
           StandardForm]}]}], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["W", 
      StyleBox[
       TemplateBox[{"\[Mu]", "\[Nu]", "I"},
        "RowDefault"],
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["j",
          FontSize->10], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        RowBox[{
         SubscriptBox["\[CapitalGamma]", 
          StyleBox[
           TemplateBox[{"\[Mu]", "\[Nu]"},
            "RowDefault"],
           FontSize->10]], 
         SubscriptBox["P", "R"]}], "\[CenterDot]", 
        SuperscriptBox["\[Nu]R", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"u$217815", "i"},
        "RowDefault"],
       FontSize->10]], 
     SubsuperscriptBox["T", 
      StyleBox["u$217815",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"I", "j"},
        "RowDefault"],
       FontSize->10]], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["MS", "2"], "-", 
         SuperscriptBox["M\[CapitalPsi]", "2"]}], ")"}], "2"]], "+", 
     StyleBox[
      RowBox[{"H", ".", "c", "."}],
      FontSize->14], "]"}],
    StandardForm], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{
  3.953654317456662*^9, 3.953654392822213*^9, 3.953654657273389*^9, 
   3.953656688887128*^9, 3.95460383525424*^9, {3.954631375177557*^9, 
   3.954631385285098*^9}, {3.954631423446978*^9, 3.954631451760807*^9}, {
   3.954631488949254*^9, 3.9546314952500257`*^9}, 3.9546317104559393`*^9, 
   3.954632157818219*^9, 3.9546354244778957`*^9, {3.9547792744907007`*^9, 
   3.954779305433415*^9}, 3.955630619841728*^9, 3.957612624788609*^9, {
   3.957612834044976*^9, 3.957612888316938*^9}, {3.957612941380837*^9, 
   3.957612958263082*^9}, {3.957613166285572*^9, 3.9576132171417*^9}, 
   3.95761326403229*^9, 3.95761330426093*^9, {3.957613356283423*^9, 
   3.957613368934349*^9}, {3.957613524958273*^9, 3.9576136611065397`*^9}, {
   3.957613708353599*^9, 3.957613722052552*^9}, {3.957613763251103*^9, 
   3.957613806714283*^9}, {3.957613854388817*^9, 3.9576139272461033`*^9}, {
   3.957614061657982*^9, 3.957614116823729*^9}, {3.95761429530215*^9, 
   3.957614307700495*^9}, {3.95761434465523*^9, 3.9576143707144823`*^9}, {
   3.957614589952091*^9, 3.95761466101597*^9}, 3.957614695498602*^9, {
   3.9576147611542797`*^9, 3.957614862364114*^9}, 3.957614944592664*^9, {
   3.957615026658944*^9, 3.9576150314892807`*^9}, 3.95761517545823*^9, {
   3.957615725332575*^9, 3.957615742454468*^9}, 3.957615800029624*^9, {
   3.958028231725327*^9, 3.958028268456588*^9}, {3.9580287749332523`*^9, 
   3.958028793664225*^9}, 3.9580341486358223`*^9, 3.95803718707874*^9, 
   3.958042141720767*^9, 3.958042204916973*^9, {3.958042689393654*^9, 
   3.958042697908777*^9}, {3.958042791134337*^9, 3.958042819123254*^9}, {
   3.958042853482067*^9, 3.958042931909589*^9}, {3.9580431331376*^9, 
   3.958043140543167*^9}, 3.958185935209361*^9, 3.9581923235081673`*^9, {
   3.958211158320449*^9, 3.9582111971249647`*^9}, 3.95821127900602*^9, {
   3.958211332063839*^9, 3.958211354106125*^9}, {3.9582114906401167`*^9, 
   3.958211502303204*^9}, 3.958211637781115*^9, 3.958212808540848*^9, 
   3.958212869587964*^9, 3.958213140687182*^9, 3.958213209598288*^9, {
   3.9582132830781097`*^9, 3.958213333604151*^9}, 3.958213693317544*^9, {
   3.9582138614032*^9, 3.958213897335957*^9}, 3.95821479365167*^9, 
   3.958214849659875*^9, {3.958214906540496*^9, 3.958215052011352*^9}, {
   3.958215126929212*^9, 3.958215130984885*^9}, {3.95821518495398*^9, 
   3.958215202701441*^9}, 3.958215430323708*^9, 3.9582154878759537`*^9, 
   3.958215807245916*^9, 3.958459668500989*^9, 3.958461258983161*^9, 
   3.95857951616919*^9, 3.958580662090273*^9, 3.958581463113002*^9, {
   3.9590807452236*^9, 3.9590807557722397`*^9}, 3.959164511602153*^9, 
   3.959180497320655*^9},
 CellLabel->
  "Out[77]//NiceForm=",ExpressionUUID->"7d1025d0-6dd8-4113-ba3d-99c4a615d986"]
}, Open  ]],

Cell["Dim 4 mass contributions", "Text",
 CellChangeTimes->{{3.95365425617632*^9, 
  3.953654280134169*^9}},ExpressionUUID->"0150a230-a360-42e6-ba6e-\
2855c16f9df7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SelectOperatorClass", "[", 
   RowBox[{"LEFTOn", ",", " ", 
    RowBox[{"{", 
     RowBox[{"\[Nu]R", ",", 
      RowBox[{"Bar", "@", "l"}], ",", 
      RowBox[{"Bar", "@", "H"}]}], "}"}], ",", " ", "0"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"%", "//", "ReplaceEffectiveCouplings"}], "//", "NeglectSmall"}],
     "//", "EvaluateLoopFunctions"}], "//", "HcSimplify"}], "//", 
  "NiceForm"}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", 
  RowBox[{
   RowBox[{"\[Mu]", "[", "]"}], "->", "0"}]}]}], "Input",
 CellChangeTimes->{{3.948551639804701*^9, 3.948551643258757*^9}, {
   3.94855167945002*^9, 3.948551730335732*^9}, {3.953654179557032*^9, 
   3.9536541806045713`*^9}, 3.953654252693667*^9, 3.953654283320574*^9, {
   3.953654397786209*^9, 3.9536544098395977`*^9}, {3.9546314974534817`*^9, 
   3.954631532287971*^9}, {3.954631665384068*^9, 3.954631669363304*^9}, {
   3.954635344823818*^9, 3.954635378045632*^9}, 3.954778554256612*^9, {
   3.954779254828083*^9, 3.954779276781884*^9}, {3.954779313562562*^9, 
   3.954779337442774*^9}, {3.954779496880571*^9, 3.95477953449828*^9}, {
   3.9580282880934763`*^9, 3.9580282952261057`*^9}, {3.958028750174541*^9, 
   3.958028769702943*^9}, 3.9580290248512287`*^9, {3.958029648158783*^9, 
   3.9580296499384193`*^9}, 3.958461181094096*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"21954a91-2255-40d4-b105-a6be4ed85f6d"],

Cell[BoxData[
 FormBox[
  StyleBox[
   FormBox[
    RowBox[{"[", "-", 
     FractionBox["3", "4"], "\[HBar]", "\[Mu]", 
     FractionBox["1", "M\[CapitalPsi]"], 
     SuperscriptBox["Y\[CapitalPsi]", 
      StyleBox["r",
       FontSize->10]], 
     SuperscriptBox["Y\[Delta]", 
      StyleBox["p",
       FontSize->10]], " ", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Mu]H2", 
          SuperscriptBox["M\[CapitalPsi]", "4"], " ", 
          FormBox[
           StyleBox[
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", 
               FormBox[
                RowBox[{"Log", "[", 
                 FractionBox[
                  SuperscriptBox[
                   OverscriptBox["\[Mu]", 
                    StyleBox["_",
                    FontWeight->Bold]], "2"], 
                  SuperscriptBox["MS", "2"]], "]"}],
                StandardForm]}]}], ")"}],
            SpanSymmetric->False],
           StandardForm]}], "+", 
         RowBox[{"2", 
          SuperscriptBox["MS", "4"], " ", 
          FormBox[
           StyleBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Mu]H2", " ", 
               FormBox[
                StyleBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   FormBox[
                    RowBox[{"Log", "[", 
                    FractionBox[
                    SuperscriptBox[
                    OverscriptBox["\[Mu]", 
                    StyleBox["_",
                    FontWeight->Bold]], "2"], 
                    SuperscriptBox["M\[CapitalPsi]", "2"]], "]"}],
                    StandardForm]}], ")"}],
                 SpanSymmetric->False],
                StandardForm]}], "-", 
              RowBox[{
               SuperscriptBox["M\[CapitalPsi]", "2"], 
               FormBox[
                RowBox[{"Log", "[", 
                 FractionBox[
                  SuperscriptBox["MS", "2"], 
                  SuperscriptBox["M\[CapitalPsi]", "2"]], "]"}],
                StandardForm]}]}], ")"}],
            SpanSymmetric->False],
           StandardForm]}], "+", 
         RowBox[{
          SuperscriptBox["MS", "2"], " ", 
          FormBox[
           StyleBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", 
               SuperscriptBox["M\[CapitalPsi]", "4"], 
               FormBox[
                RowBox[{"Log", "[", 
                 FractionBox[
                  SuperscriptBox["MS", "2"], 
                  SuperscriptBox["M\[CapitalPsi]", "2"]], "]"}],
                StandardForm]}], "+", 
              RowBox[{"\[Mu]H2", 
               SuperscriptBox["M\[CapitalPsi]", "2"], " ", 
               FormBox[
                StyleBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "-", 
                   RowBox[{"2", 
                    FormBox[
                    RowBox[{"Log", "[", 
                    FractionBox[
                    SuperscriptBox[
                    OverscriptBox["\[Mu]", 
                    StyleBox["_",
                    FontWeight->Bold]], "2"], 
                    SuperscriptBox["MS", "2"]], "]"}],
                    StandardForm]}], "-", 
                   RowBox[{"2", 
                    FormBox[
                    RowBox[{"Log", "[", 
                    FractionBox[
                    SuperscriptBox[
                    OverscriptBox["\[Mu]", 
                    StyleBox["_",
                    FontWeight->Bold]], "2"], 
                    SuperscriptBox["M\[CapitalPsi]", "2"]], "]"}],
                    StandardForm]}], "+", 
                   FormBox[
                    RowBox[{"Log", "[", 
                    FractionBox[
                    SuperscriptBox["MS", "2"], 
                    SuperscriptBox["M\[CapitalPsi]", "2"]], "]"}],
                    StandardForm]}], ")"}],
                 SpanSymmetric->False],
                StandardForm]}]}], ")"}],
            SpanSymmetric->False],
           StandardForm]}]}], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["j",
          FontSize->10], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[Nu]R", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"j", "i"},
        "RowDefault"],
       FontSize->10]], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["MS", "3"], "-", 
         RowBox[{"MS", 
          SuperscriptBox["M\[CapitalPsi]", "2"]}]}], ")"}], "2"]], "+", 
     StyleBox[
      RowBox[{"H", ".", "c", "."}],
      FontSize->14], "]"}],
    StandardForm], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{
  3.948551640436532*^9, {3.9485516919428864`*^9, 3.9485517003280478`*^9}, 
   3.948551730647553*^9, 3.952642678203236*^9, 3.9526947678686457`*^9, 
   3.952775542177237*^9, 3.95277595825884*^9, 3.952776390501237*^9, {
   3.953654317396167*^9, 3.953654317518395*^9}, {3.9536543983213253`*^9, 
   3.953654410565592*^9}, 3.9536546573162746`*^9, 3.953656688935528*^9, 
   3.954603835292886*^9, {3.9546314983342333`*^9, 3.954631516029389*^9}, 
   3.954631710784648*^9, 3.954632158105061*^9, {3.954635351205616*^9, 
   3.954635359675166*^9}, 3.954635424722313*^9, {3.954779315100883*^9, 
   3.954779338232347*^9}, {3.9547795020715017`*^9, 3.954779535100548*^9}, 
   3.955630620159155*^9, 3.957612625121771*^9, 3.9580282978409157`*^9, 
   3.958028619766645*^9, {3.958028752421279*^9, 3.9580287703403883`*^9}, 
   3.958029025690996*^9, 3.958029650649829*^9, 3.958034148894565*^9, 
   3.958037187345784*^9, 3.958042141732377*^9, 3.958042205170795*^9, 
   3.958043146358265*^9, 3.958185935483753*^9, 3.958192323789863*^9, 
   3.9582128698591022`*^9, 3.958213140969315*^9, 3.958214850113366*^9, 
   3.958215503104639*^9, 3.958215807529814*^9, 3.958459668782425*^9, 
   3.9584611818500347`*^9, 3.9584612593065777`*^9, 3.958579516488558*^9, 
   3.9585806624233427`*^9, 3.958581463438848*^9, 3.959080745536748*^9, 
   3.95916451192562*^9, 3.959180497634409*^9},
 CellLabel->
  "Out[79]//NiceForm=",ExpressionUUID->"506149f3-69a8-4595-ac05-da048b9e51ae"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.948551640436532*^9, {3.9485516919428864`*^9, 3.9485517003280478`*^9}, 
   3.948551730647553*^9, 3.952642678203236*^9, 3.9526947678686457`*^9, 
   3.952775542177237*^9, 3.95277595825884*^9, 3.952776390501237*^9, {
   3.953654317396167*^9, 3.953654317518395*^9}, {3.9536543983213253`*^9, 
   3.953654410565592*^9}, 3.9536546573162746`*^9, 3.953656688935528*^9, 
   3.954603835292886*^9, {3.9546314983342333`*^9, 3.954631516029389*^9}, 
   3.954631710784648*^9, 3.954632158105061*^9, {3.954635351205616*^9, 
   3.954635359675166*^9}, 3.954635424722313*^9, {3.954779315100883*^9, 
   3.954779338232347*^9}, {3.9547795020715017`*^9, 3.954779535100548*^9}, 
   3.955630620159155*^9, 3.957612625121771*^9, 3.9580282978409157`*^9, 
   3.958028619766645*^9, {3.958028752421279*^9, 3.9580287703403883`*^9}, 
   3.958029025690996*^9, 3.958029650649829*^9, 3.958034148894565*^9, 
   3.958037187345784*^9, 3.958042141732377*^9, 3.958042205170795*^9, 
   3.958043146358265*^9, 3.958185935483753*^9, 3.958192323789863*^9, 
   3.9582128698591022`*^9, 3.958213140969315*^9, 3.958214850113366*^9, 
   3.958215503104639*^9, 3.958215807529814*^9, 3.958459668782425*^9, 
   3.9584611818500347`*^9, 3.9584612593065777`*^9, 3.958579516488558*^9, 
   3.9585806624233427`*^9, 3.958581463438848*^9, 3.959080745536748*^9, 
   3.95916451192562*^9, 3.959180497634925*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"a9cbeb06-ba79-4937-be69-c4cc37ace4b3"]
}, Open  ]],

Cell["Dim 6 mass contributions", "Text",
 CellChangeTimes->{{3.95365425617632*^9, 3.9536542892424*^9}, {
   3.9580297207265167`*^9, 3.958029723978325*^9}, 
   3.958042016476056*^9},ExpressionUUID->"24e8d533-be57-4e49-99b9-\
81904396861c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SelectOperatorClass", "[", 
   RowBox[{"LEFTOn", ",", " ", 
    RowBox[{"{", 
     RowBox[{"\[Nu]R", ",", 
      RowBox[{"Bar", "@", "l"}], ",", 
      RowBox[{"Bar", "@", "H"}], ",", "H", ",", 
      RowBox[{"Bar", "@", "H"}]}], "}"}], ",", " ", "0"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", "NeglectSmall"}], "//", "HcSimplify"}], "//", 
  "NiceForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"%", "/.", 
       RowBox[{
        RowBox[{"\[Mu]", "[", "]"}], "->", "0"}]}], "//", 
      "EvaluateLoopFunctions"}], ")"}], "/.", 
    RowBox[{"\[Mu]bar2", "->", 
     SuperscriptBox[
      RowBox[{"M\[CapitalPsi]", "[", "]"}], "2"]}]}], "//", "HcSimplify"}], "//",
   "NiceForm"}]}], "Input",
 CellChangeTimes->{{3.95270532963734*^9, 3.952705332036902*^9}, 
   3.953654294622913*^9, {3.953654415006632*^9, 3.9536544170065002`*^9}, {
   3.954631686854109*^9, 3.9546316949626007`*^9}, {3.9546318867754097`*^9, 
   3.9546318963911753`*^9}, 3.954778559730896*^9, {3.954779347034803*^9, 
   3.954779362470519*^9}, 3.954779394182234*^9, {3.9547794344318457`*^9, 
   3.9547794580210543`*^9}, {3.954779539805078*^9, 3.954779579811755*^9}, {
   3.9580288232598677`*^9, 3.95802885303513*^9}, {3.95802902990333*^9, 
   3.958029045479405*^9}, {3.958029088076827*^9, 3.958029105531972*^9}, {
   3.958029140194539*^9, 3.958029142925146*^9}, {3.958029228310357*^9, 
   3.9580293088689833`*^9}, {3.9580294809879227`*^9, 3.958029491871958*^9}, 
   3.9580295294796963`*^9, {3.958029663480774*^9, 3.958029663670206*^9}, {
   3.958030322405616*^9, 3.958030332331204*^9}, {3.958034197385168*^9, 
   3.958034199921595*^9}, 3.9580420145312757`*^9, {3.958042219408658*^9, 
   3.9580422202771893`*^9}, {3.9580422681627827`*^9, 3.958042328963718*^9}, {
   3.958042498255967*^9, 3.9580425190516033`*^9}, {3.958042563387229*^9, 
   3.95804266679286*^9}, {3.9580431584106216`*^9, 3.9580431636929493`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"69fd5d8b-5a36-43d8-b5d5-c5c83287ded1"],

Cell[BoxData[
 FormBox[
  StyleBox[
   FormBox[
    RowBox[{"[", " ", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{"-", 
         RowBox[{
          FractionBox["1", "2"], "\[Mu]", 
          FractionBox["1", 
           SuperscriptBox["MS", "2"]], 
          FractionBox["1", "M\[CapitalPsi]"], 
          SuperscriptBox["Y\[CapitalPsi]", 
           StyleBox["r",
            FontSize->10]], 
          SuperscriptBox["Y\[Delta]", 
           StyleBox["p",
            FontSize->10]]}], "+", 
         RowBox[{
          FractionBox["1", "32"], "\[HBar]", 
          SuperscriptBox["Y\[CapitalPsi]", 
           StyleBox["r",
            FontSize->10]], 
          SuperscriptBox["Y\[Delta]", 
           StyleBox["p",
            FontSize->10]], " ", 
          FormBox[
           StyleBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", "\[Mu]", 
               FractionBox["1", "M\[CapitalPsi]"], " ", 
               FormBox[
                StyleBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", 
                    SuperscriptBox[
                    SubscriptBox["g", "L"], "2"]}], "-", 
                   RowBox[{"3", 
                    SuperscriptBox[
                    OverscriptBox["Y\[CapitalPsi]", 
                    StyleBox["_",
                    FontWeight->Bold]], 
                    StyleBox["s",
                    FontSize->10]], 
                    SuperscriptBox["Y\[CapitalPsi]", 
                    StyleBox["s",
                    FontSize->10]]}]}], ")"}],
                 SpanSymmetric->False],
                StandardForm], 
               RowBox[{
                SubscriptBox["LF", 
                 RowBox[{"1", ",", "1", ",", "1"}]], "[", "MS", ",", 
                "M\[CapitalPsi]", "]"}]}], "-", 
              RowBox[{"64", 
               OverscriptBox["YT", 
                StyleBox["_",
                 FontWeight->Bold]], 
               SuperscriptBox[
                OverscriptBox["Y\[CapitalPsi]", 
                 StyleBox["_",
                  FontWeight->Bold]], 
                StyleBox["s",
                 FontSize->10]], 
               SuperscriptBox["Y\[CapitalPsi]", 
                StyleBox["s",
                 FontSize->10]], 
               RowBox[{
                SubscriptBox["LF", 
                 RowBox[{"2", ",", "1", ",", "0"}]], "[", "M\[CapitalPsi]", ",",
                 "MS", "]"}]}], "+", 
              RowBox[{"8", "M\[CapitalPsi]", "\[Mu]", " ", 
               FormBox[
                StyleBox[
                 RowBox[{"(", 
                  RowBox[{"-", 
                   RowBox[{"4", 
                    SuperscriptBox[
                    SubscriptBox["g", "L"], "2"], 
                    RowBox[{
                    SubscriptBox["LF", 
                    RowBox[{"1", ",", "1", ",", "2"}]], "[", "MS", ",", 
                    "M\[CapitalPsi]", "]"}]}], "+", 
                   RowBox[{"6", "\[Lambda]HS", 
                    RowBox[{
                    SubscriptBox["LF", 
                    RowBox[{"2", ",", "1", ",", "1"}]], "[", "MS", ",", 
                    "M\[CapitalPsi]", "]"}]}], "+", 
                   RowBox[{"3", 
                    SuperscriptBox["\[Mu]", "2"], 
                    RowBox[{
                    SubscriptBox["LF", 
                    RowBox[{"2", ",", "1", ",", "2"}]], "[", "MS", ",", 
                    "M\[CapitalPsi]", "]"}]}], "+", 
                   RowBox[{"2", 
                    SuperscriptBox[
                    OverscriptBox["Y\[CapitalPsi]", 
                    StyleBox["_",
                    FontWeight->Bold]], 
                    StyleBox["s",
                    FontSize->10]], 
                    SuperscriptBox["Y\[CapitalPsi]", 
                    StyleBox["s",
                    FontSize->10]], 
                    RowBox[{
                    SubscriptBox["LF", 
                    RowBox[{"2", ",", "1", ",", "1"}]], "[", "M\[CapitalPsi]",
                     ",", "MS", "]"}]}], "+", 
                   RowBox[{"\[Lambda]H", " ", 
                    FormBox[
                    StyleBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"20", 
                    RowBox[{
                    SubscriptBox["LF", 
                    RowBox[{"1", ",", "1", ",", "2"}]], "[", "MS", ",", 
                    "M\[CapitalPsi]", "]"}]}], "+", 
                    RowBox[{"6", 
                    RowBox[{
                    SubscriptBox["LF", 
                    RowBox[{"2", ",", "1", ",", "1"}]], "[", "M\[CapitalPsi]",
                     ",", "MS", "]"}]}]}], ")"}],
                    SpanSymmetric->False],
                    StandardForm]}]}], ")"}],
                 SpanSymmetric->False],
                StandardForm]}], "-", 
              RowBox[{"2", 
               FractionBox["1", 
                SuperscriptBox["MS", "2"]], 
               FractionBox["1", "M\[CapitalPsi]"], " ", 
               FormBox[
                StyleBox[
                 RowBox[{"(", 
                  RowBox[{"-", 
                   RowBox[{"27", "\[Mu]", 
                    SuperscriptBox[
                    OverscriptBox["Y\[CapitalPsi]", 
                    StyleBox["_",
                    FontWeight->Bold]], 
                    StyleBox["s",
                    FontSize->10]], 
                    SuperscriptBox["Y\[CapitalPsi]", 
                    StyleBox["s",
                    FontSize->10]]}], "+", 
                   RowBox[{"24", "\[Lambda]H", "\[Mu]"}], "-", 
                   RowBox[{"16", "\[Lambda]HS", "\[Mu]"}], "+", 
                   RowBox[{"40", "\[Lambda]S", "\[Mu]"}], "+", 
                   RowBox[{"16", "\[Mu]", 
                    SuperscriptBox[
                    OverscriptBox["YT", 
                    StyleBox["_",
                    FontWeight->Bold]], "2"], 
                    RowBox[{
                    SubscriptBox["LF", 
                    RowBox[{"1", ",", "1", ",", "0"}]], "[", "MS", ",", 
                    "M\[CapitalPsi]", "]"}]}], "+", 
                   RowBox[{"8", "\[Lambda]HS", "\[Mu]", 
                    SuperscriptBox["M\[CapitalPsi]", "2"], 
                    RowBox[{
                    SubscriptBox["LF", 
                    RowBox[{"1", ",", "1", ",", "1"}]], "[", "MS", ",", 
                    "M\[CapitalPsi]", "]"}]}], "+", 
                   RowBox[{"8", "M\[CapitalPsi]", 
                    OverscriptBox["YT", 
                    StyleBox["_",
                    FontWeight->Bold]], 
                    SuperscriptBox["\[Mu]", "2"], 
                    RowBox[{
                    SubscriptBox["LF", 
                    RowBox[{"1", ",", "1", ",", "1"}]], "[", "MS", ",", 
                    "M\[CapitalPsi]", "]"}]}], "-", 
                   RowBox[{"2", 
                    SuperscriptBox["M\[CapitalPsi]", "2"], 
                    SuperscriptBox["\[Mu]", "3"], 
                    RowBox[{
                    SubscriptBox["LF", 
                    RowBox[{"1", ",", "1", ",", "2"}]], "[", "MS", ",", 
                    "M\[CapitalPsi]", "]"}]}], "+", 
                   RowBox[{"16", 
                    OverscriptBox["YT", 
                    StyleBox["_",
                    FontWeight->Bold]], "YT", "\[Mu]", 
                    RowBox[{
                    SubscriptBox["LF", 
                    RowBox[{"2", ",", "1", ",", 
                    RowBox[{"-", "1"}]}]], "[", "M\[CapitalPsi]", ",", "MS", 
                    "]"}]}], "+", 
                   RowBox[{"\[Mu]", 
                    SuperscriptBox[
                    OverscriptBox["Y\[Delta]", 
                    StyleBox["_",
                    FontWeight->Bold]], 
                    StyleBox["s",
                    FontSize->10]], 
                    SuperscriptBox["Y\[Delta]", 
                    StyleBox["s",
                    FontSize->10]], " ", 
                    FormBox[
                    StyleBox[
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"20", 
                    RowBox[{
                    SubscriptBox["LF", 
                    RowBox[{"1", ",", "1", ",", "0"}]], "[", "MS", ",", 
                    "M\[CapitalPsi]", "]"}]}], "+", 
                    RowBox[{"6", 
                    RowBox[{
                    SubscriptBox["LF", 
                    RowBox[{"2", ",", "1", ",", 
                    RowBox[{"-", "1"}]}]], "[", "M\[CapitalPsi]", ",", "MS", 
                    "]"}]}]}], ")"}],
                    SpanSymmetric->False],
                    StandardForm]}], "+", 
                   RowBox[{"16", "\[Mu]", 
                    SuperscriptBox["M\[CapitalPsi]", "2"], 
                    SuperscriptBox[
                    OverscriptBox["YT", 
                    StyleBox["_",
                    FontWeight->Bold]], "2"], 
                    RowBox[{
                    SubscriptBox["LF", 
                    RowBox[{"2", ",", "1", ",", "0"}]], "[", "M\[CapitalPsi]",
                     ",", "MS", "]"}]}], "+", 
                   RowBox[{"8", "M\[CapitalPsi]", "YT", 
                    SuperscriptBox["\[Mu]", "2"], 
                    RowBox[{
                    SubscriptBox["LF", 
                    RowBox[{"2", ",", "1", ",", "0"}]], "[", "M\[CapitalPsi]",
                     ",", "MS", "]"}]}], "+", 
                   RowBox[{"8", 
                    OverscriptBox["YT", 
                    StyleBox["_",
                    FontWeight->Bold]], 
                    SuperscriptBox["M\[CapitalPsi]", "3"], 
                    SuperscriptBox["\[Mu]", "2"], 
                    RowBox[{
                    SubscriptBox["LF", 
                    RowBox[{"2", ",", "1", ",", "1"}]], "[", "M\[CapitalPsi]",
                     ",", "MS", "]"}]}], "+", 
                   RowBox[{"3", 
                    SuperscriptBox["M\[CapitalPsi]", "2"], 
                    SuperscriptBox["\[Mu]", "3"], 
                    RowBox[{
                    SubscriptBox["LF", 
                    RowBox[{"2", ",", "1", ",", "1"}]], "[", "M\[CapitalPsi]",
                     ",", "MS", "]"}]}], "-", 
                   RowBox[{"16", "\[Lambda]HS", "\[Mu]", 
                    FormBox[
                    RowBox[{"Log", "[", 
                    FractionBox[
                    SuperscriptBox[
                    OverscriptBox["\[Mu]", 
                    StyleBox["_",
                    FontWeight->Bold]], "2"], 
                    SuperscriptBox["MS", "2"]], "]"}],
                    StandardForm]}], "+", 
                   RowBox[{"40", "\[Lambda]S", "\[Mu]", 
                    FormBox[
                    RowBox[{"Log", "[", 
                    FractionBox[
                    SuperscriptBox[
                    OverscriptBox["\[Mu]", 
                    StyleBox["_",
                    FontWeight->Bold]], "2"], 
                    SuperscriptBox["MS", "2"]], "]"}],
                    StandardForm]}], "+", 
                   RowBox[{"8", "\[Mu]", 
                    SuperscriptBox[
                    SubscriptBox["g", "L"], "2"], " ", 
                    FormBox[
                    StyleBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", 
                    RowBox[{
                    SubscriptBox["LF", 
                    RowBox[{"1", ",", "1", ",", "0"}]], "[", "MS", ",", 
                    "M\[CapitalPsi]", "]"}]}], "-", 
                    RowBox[{"2", 
                    SuperscriptBox["M\[CapitalPsi]", "2"], 
                    RowBox[{
                    SubscriptBox["LF", 
                    RowBox[{"1", ",", "1", ",", "1"}]], "[", "MS", ",", 
                    "M\[CapitalPsi]", "]"}]}], "-", 
                    RowBox[{"3", 
                    FormBox[
                    RowBox[{"Log", "[", 
                    FractionBox[
                    SuperscriptBox[
                    OverscriptBox["\[Mu]", 
                    StyleBox["_",
                    FontWeight->Bold]], "2"], 
                    SuperscriptBox["M\[CapitalPsi]", "2"]], "]"}],
                    StandardForm]}]}], ")"}],
                    SpanSymmetric->False],
                    StandardForm]}], "-", 
                   RowBox[{"64", "M\[CapitalPsi]", 
                    OverscriptBox["YT", 
                    StyleBox["_",
                    FontWeight->Bold]], 
                    SuperscriptBox[
                    OverscriptBox["Y\[CapitalPsi]", 
                    StyleBox["_",
                    FontWeight->Bold]], 
                    StyleBox["s",
                    FontSize->10]], 
                    SuperscriptBox["Y\[CapitalPsi]", 
                    StyleBox["s",
                    FontSize->10]], 
                    FormBox[
                    RowBox[{"Log", "[", 
                    FractionBox[
                    SuperscriptBox[
                    OverscriptBox["\[Mu]", 
                    StyleBox["_",
                    FontWeight->Bold]], "2"], 
                    SuperscriptBox["M\[CapitalPsi]", "2"]], "]"}],
                    StandardForm]}], "-", 
                   RowBox[{"64", "M\[CapitalPsi]", "YT", 
                    SuperscriptBox[
                    OverscriptBox["Y\[CapitalPsi]", 
                    StyleBox["_",
                    FontWeight->Bold]], 
                    StyleBox["s",
                    FontSize->10]], 
                    SuperscriptBox["Y\[CapitalPsi]", 
                    StyleBox["s",
                    FontSize->10]], 
                    FormBox[
                    RowBox[{"Log", "[", 
                    FractionBox[
                    SuperscriptBox[
                    OverscriptBox["\[Mu]", 
                    StyleBox["_",
                    FontWeight->Bold]], "2"], 
                    SuperscriptBox["M\[CapitalPsi]", "2"]], "]"}],
                    StandardForm]}], "-", 
                   RowBox[{"42", "\[Mu]", 
                    SuperscriptBox[
                    OverscriptBox["Y\[CapitalPsi]", 
                    StyleBox["_",
                    FontWeight->Bold]], 
                    StyleBox["s",
                    FontSize->10]], 
                    SuperscriptBox["Y\[CapitalPsi]", 
                    StyleBox["s",
                    FontSize->10]], 
                    FormBox[
                    RowBox[{"Log", "[", 
                    FractionBox[
                    SuperscriptBox[
                    OverscriptBox["\[Mu]", 
                    StyleBox["_",
                    FontWeight->Bold]], "2"], 
                    SuperscriptBox["M\[CapitalPsi]", "2"]], "]"}],
                    StandardForm]}]}], ")"}],
                 SpanSymmetric->False],
                StandardForm]}], "+", 
              RowBox[{"\[Mu]", 
               FractionBox["1", 
                SuperscriptBox["MS", "4"]], 
               FractionBox["1", "M\[CapitalPsi]"], " ", 
               FormBox[
                StyleBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"11", 
                    SuperscriptBox["\[Mu]", "2"]}], "-", 
                   RowBox[{"6", 
                    SuperscriptBox["M\[CapitalPsi]", "2"], 
                    SuperscriptBox["\[Mu]", "2"], 
                    RowBox[{
                    SubscriptBox["LF", 
                    RowBox[{"1", ",", "1", ",", "1"}]], "[", "MS", ",", 
                    "M\[CapitalPsi]", "]"}]}], "-", 
                   RowBox[{"4", 
                    SuperscriptBox["\[Mu]", "2"], 
                    FormBox[
                    RowBox[{"Log", "[", 
                    FractionBox[
                    SuperscriptBox[
                    OverscriptBox["\[Mu]", 
                    StyleBox["_",
                    FontWeight->Bold]], "2"], 
                    SuperscriptBox["MS", "2"]], "]"}],
                    StandardForm]}], "+", 
                   RowBox[{"64", 
                    SuperscriptBox["M\[CapitalPsi]", "2"], 
                    SuperscriptBox[
                    OverscriptBox["YT", 
                    StyleBox["_",
                    FontWeight->Bold]], "2"], 
                    FormBox[
                    RowBox[{"Log", "[", 
                    FractionBox[
                    SuperscriptBox[
                    OverscriptBox["\[Mu]", 
                    StyleBox["_",
                    FontWeight->Bold]], "2"], 
                    SuperscriptBox["M\[CapitalPsi]", "2"]], "]"}],
                    StandardForm]}], "+", 
                   RowBox[{"64", 
                    SuperscriptBox["M\[CapitalPsi]", "2"], 
                    SuperscriptBox["YT", "2"], 
                    FormBox[
                    RowBox[{"Log", "[", 
                    FractionBox[
                    SuperscriptBox[
                    OverscriptBox["\[Mu]", 
                    StyleBox["_",
                    FontWeight->Bold]], "2"], 
                    SuperscriptBox["M\[CapitalPsi]", "2"]], "]"}],
                    StandardForm]}], "+", 
                   RowBox[{"64", 
                    SuperscriptBox["M\[CapitalPsi]", "2"], 
                    SuperscriptBox[
                    OverscriptBox["Y\[Delta]", 
                    StyleBox["_",
                    FontWeight->Bold]], 
                    StyleBox["s",
                    FontSize->10]], 
                    SuperscriptBox["Y\[Delta]", 
                    StyleBox["s",
                    FontSize->10]], " ", 
                    FormBox[
                    StyleBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    FormBox[
                    RowBox[{"Log", "[", 
                    FractionBox[
                    SuperscriptBox[
                    OverscriptBox["\[Mu]", 
                    StyleBox["_",
                    FontWeight->Bold]], "2"], 
                    SuperscriptBox["M\[CapitalPsi]", "2"]], "]"}],
                    StandardForm]}], ")"}],
                    SpanSymmetric->False],
                    StandardForm]}], "+", 
                   RowBox[{"128", 
                    OverscriptBox["YT", 
                    StyleBox["_",
                    FontWeight->Bold]], "YT", 
                    SuperscriptBox["M\[CapitalPsi]", "2"], " ", 
                    FormBox[
                    StyleBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", 
                    FormBox[
                    RowBox[{"Log", "[", 
                    FractionBox[
                    SuperscriptBox[
                    OverscriptBox["\[Mu]", 
                    StyleBox["_",
                    FontWeight->Bold]], "2"], 
                    SuperscriptBox["M\[CapitalPsi]", "2"]], "]"}],
                    StandardForm]}]}], ")"}],
                    SpanSymmetric->False],
                    StandardForm]}]}], ")"}],
                 SpanSymmetric->False],
                StandardForm]}]}], ")"}],
            SpanSymmetric->False],
           StandardForm]}]}], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["k",
          FontSize->10], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[Nu]R", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"i", "k"},
        "RowDefault"],
       FontSize->10]], "+", 
     StyleBox[
      RowBox[{"H", ".", "c", "."}],
      FontSize->14], "]"}],
    StandardForm], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{
  3.9527053327087307`*^9, 3.9527755422092743`*^9, 3.952775958278635*^9, 
   3.9527763905899773`*^9, 3.953654317584166*^9, 3.953654417749016*^9, 
   3.953654657363408*^9, 3.9536566889854918`*^9, 3.9546038353335323`*^9, 
   3.9546317116171923`*^9, 3.954631897363463*^9, 3.954632158774419*^9, 
   3.9546354253993673`*^9, 3.954779365330906*^9, 3.954779395566934*^9, {
   3.954779457412986*^9, 3.954779460508761*^9}, {3.95477954886992*^9, 
   3.954779581247466*^9}, 3.955630621631296*^9, 3.957612626409514*^9, 
   3.9580288354774437`*^9, 3.958028876885357*^9, {3.958029031004641*^9, 
   3.9580290462498302`*^9}, {3.958029088873539*^9, 3.958029096356367*^9}, {
   3.9580291344875603`*^9, 3.958029143758553*^9}, {3.9580292328171053`*^9, 
   3.958029309628738*^9}, 3.9580294925816107`*^9, 3.958029533532567*^9, 
   3.958029665591864*^9, 3.958034149568748*^9, 3.958034245925083*^9, 
   3.95803718802437*^9, 3.958042141736023*^9, {3.958042206062923*^9, 
   3.958042221147999*^9}, {3.9580422771837606`*^9, 3.958042330409724*^9}, {
   3.958042509119896*^9, 3.958042519941894*^9}, {3.958042575755146*^9, 
   3.9580426679874897`*^9}, {3.958043148161236*^9, 3.958043164656225*^9}, 
   3.958185936572402*^9, 3.958192324877901*^9, 3.958212870777034*^9, 
   3.958213141928701*^9, 3.9582148510137653`*^9, 3.95821550632263*^9, 
   3.958215808572516*^9, 3.9584596697945623`*^9, 3.9584612603186283`*^9, 
   3.958579517435369*^9, 3.958580663486164*^9, 3.958581464485591*^9, 
   3.959080746430876*^9, 3.959164512906261*^9, 3.9591804986149054`*^9},
 CellLabel->
  "Out[82]//NiceForm=",ExpressionUUID->"07b8a148-1ca1-426e-99d7-861a290422d9"],

Cell[BoxData[
 FormBox[
  StyleBox[
   FormBox[
    RowBox[{"[", "2", "\[HBar]", 
     OverscriptBox["YT", 
      StyleBox["_",
       FontWeight->Bold]], 
     SuperscriptBox[
      OverscriptBox["Y\[CapitalPsi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["s",
       FontSize->10]], 
     SuperscriptBox["Y\[CapitalPsi]", 
      StyleBox["r",
       FontSize->10]], 
     SuperscriptBox["Y\[CapitalPsi]", 
      StyleBox["s",
       FontSize->10]], 
     SuperscriptBox["Y\[Delta]", 
      StyleBox["p",
       FontSize->10]], " ", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["M\[CapitalPsi]", "2"], "+", 
         RowBox[{
          SuperscriptBox["MS", "2"], " ", 
          FormBox[
           StyleBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              FormBox[
               RowBox[{"Log", "[", 
                FractionBox[
                 SuperscriptBox["MS", "2"], 
                 SuperscriptBox["M\[CapitalPsi]", "2"]], "]"}],
               StandardForm]}], ")"}],
            SpanSymmetric->False],
           StandardForm]}]}], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["k",
          FontSize->10], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[Nu]R", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"i", "k"},
        "RowDefault"],
       FontSize->10]], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["MS", "2"], "-", 
         SuperscriptBox["M\[CapitalPsi]", "2"]}], ")"}], "2"]], "+", 
     StyleBox[
      RowBox[{"H", ".", "c", "."}],
      FontSize->14], "]"}],
    StandardForm], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{
  3.9527053327087307`*^9, 3.9527755422092743`*^9, 3.952775958278635*^9, 
   3.9527763905899773`*^9, 3.953654317584166*^9, 3.953654417749016*^9, 
   3.953654657363408*^9, 3.9536566889854918`*^9, 3.9546038353335323`*^9, 
   3.9546317116171923`*^9, 3.954631897363463*^9, 3.954632158774419*^9, 
   3.9546354253993673`*^9, 3.954779365330906*^9, 3.954779395566934*^9, {
   3.954779457412986*^9, 3.954779460508761*^9}, {3.95477954886992*^9, 
   3.954779581247466*^9}, 3.955630621631296*^9, 3.957612626409514*^9, 
   3.9580288354774437`*^9, 3.958028876885357*^9, {3.958029031004641*^9, 
   3.9580290462498302`*^9}, {3.958029088873539*^9, 3.958029096356367*^9}, {
   3.9580291344875603`*^9, 3.958029143758553*^9}, {3.9580292328171053`*^9, 
   3.958029309628738*^9}, 3.9580294925816107`*^9, 3.958029533532567*^9, 
   3.958029665591864*^9, 3.958034149568748*^9, 3.958034245925083*^9, 
   3.95803718802437*^9, 3.958042141736023*^9, {3.958042206062923*^9, 
   3.958042221147999*^9}, {3.9580422771837606`*^9, 3.958042330409724*^9}, {
   3.958042509119896*^9, 3.958042519941894*^9}, {3.958042575755146*^9, 
   3.9580426679874897`*^9}, {3.958043148161236*^9, 3.958043164656225*^9}, 
   3.958185936572402*^9, 3.958192324877901*^9, 3.958212870777034*^9, 
   3.958213141928701*^9, 3.9582148510137653`*^9, 3.95821550632263*^9, 
   3.958215808572516*^9, 3.9584596697945623`*^9, 3.9584612603186283`*^9, 
   3.958579517435369*^9, 3.958580663486164*^9, 3.958581464485591*^9, 
   3.959080746430876*^9, 3.959164512906261*^9, 3.959180498630369*^9},
 CellLabel->
  "Out[83]//NiceForm=",ExpressionUUID->"8385936c-8675-495f-989d-1387453152bb"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Model d: \[CapitalPsi](1,3,0) + S(1,4,3/2) + F(1,4,3/2)", "Section",
 CellChangeTimes->{{3.948548976496673*^9, 3.948548983783149*^9}, {
   3.952776007356098*^9, 3.952776017180749*^9}, {3.952780658826054*^9, 
   3.952780664709437*^9}, {3.954606878752967*^9, 3.954606878871088*^9}, 
   3.955559459608191*^9, {3.955562730170919*^9, 3.955562730320547*^9}, {
   3.958035166114992*^9, 3.95803517245399*^9}, {3.9580352044604053`*^9, 
   3.958035225118972*^9}, {3.958035344563109*^9, 
   3.9580353478007393`*^9}},ExpressionUUID->"68254208-c24c-475f-b0e9-\
c5553eda8d51"],

Cell[CellGroupData[{

Cell[TextData[{
 "Loading the SM + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Nu]", "R"], TraditionalForm]],ExpressionUUID->
  "bcb01d05-948d-479f-b427-8bd607b13da8"],
 " + \[CapitalPsi] "
}], "Subsection",
 CellChangeTimes->{{3.878613406787181*^9, 3.878613406877178*^9}, {
   3.8787925372773747`*^9, 3.878792572338718*^9}, 3.9485489904322157`*^9, {
   3.954605158974669*^9, 
   3.954605185430938*^9}},ExpressionUUID->"3c1de2f5-9c36-4248-8bb6-\
7e5f51a0cd6c"],

Cell["Remove Lagrangian, fields and couplings from previous model", "Text",
 CellChangeTimes->{{3.9580122710528717`*^9, 
  3.95801229616644*^9}},ExpressionUUID->"e6960b7a-44de-4c87-9a4a-\
49ad61c5986c"],

Cell[BoxData[
 RowBox[{"ResetAll", "[", "]"}]], "Input",
 CellChangeTimes->{{3.94855238377601*^9, 3.948552387334359*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"72a915c3-3075-40c2-8948-3248d184380a"],

Cell["Load the SM", "Text",
 CellChangeTimes->{{3.9580122710528717`*^9, 
  3.958012276433447*^9}},ExpressionUUID->"9d9a8997-6dfe-479e-80cf-\
6b231d8b6f9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LSM", "=", 
   RowBox[{
    RowBox[{"LoadModel", "[", 
     RowBox[{"\"\<SM\>\"", ",", 
      RowBox[{"ModelParameters", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Mu]2", "->", "\[Mu]H2"}], ",", 
         RowBox[{"\[Lambda]", "->", "\[Lambda]H"}]}], "}"}]}]}], "]"}], "/.", 
    
    RowBox[{
     RowBox[{"\[Lambda]H", "[", "]"}], "->", 
     RowBox[{"2", 
      RowBox[{"\[Lambda]H", "[", "]"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.872756563323012*^9, 3.872756586325608*^9}, {
   3.87861380006433*^9, 3.8786138013478937`*^9}, {3.878613848772838*^9, 
   3.8786138496580677`*^9}, {3.878613955662309*^9, 3.878613981861128*^9}, {
   3.8786140186236067`*^9, 3.8786140196294203`*^9}, {3.878614648315674*^9, 
   3.878614658651696*^9}, 3.878792555561604*^9, {3.87879269969425*^9, 
   3.878792700861744*^9}, {3.878826984651999*^9, 3.878827000521147*^9}, {
   3.93688316875366*^9, 3.936883170850582*^9}, {3.936979216015746*^9, 
   3.936979226108356*^9}, {3.936979443946257*^9, 3.936979447774405*^9}, {
   3.948549823057374*^9, 3.948549865891572*^9}, {3.948549947229068*^9, 
   3.9485499682041492`*^9}, {3.9526424448387413`*^9, 3.952642448057971*^9}, 
   3.953654467654567*^9, {3.957944173627078*^9, 3.957944179866481*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"b2ec0709-98c4-44a9-8063-4e7be2ba733e"],

Cell["Add right-handed neutrinos and triplet vector-like fermion \
\[CapitalPsi]", "Text",
 CellChangeTimes->{{3.953654476415954*^9, 3.9536544831998463`*^9}, {
  3.954605263096703*^9, 
  3.954605273294104*^9}},ExpressionUUID->"6ea0eff8-ded0-4c8d-94b0-\
5a6293110b32"],

Cell[BoxData[{
 RowBox[{"DefineField", "[", 
  RowBox[{"\[Nu]R", ",", " ", "Fermion", ",", " ", 
   RowBox[{"Chiral", "->", "RightHanded"}], ",", " ", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", "Flavor", "}"}]}], ",", 
   RowBox[{"Mass", "->", "Light"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineField", "[", 
  RowBox[{"\[CapitalPsi]", ",", "Fermion", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", 
     RowBox[{"SU2L", "[", "adj", "]"}], "}"}]}], ",", 
   RowBox[{"Mass", "->", "Heavy"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.948551373640986*^9, 3.9485513783381567`*^9}, {
  3.954605276117243*^9, 3.9546052762839108`*^9}, {3.954605824762919*^9, 
  3.9546058250271997`*^9}, {3.9546061374700603`*^9, 3.954606146438319*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"209d54fd-db4c-48d7-bfc9-9c4495e4e180"],

Cell[TextData[{
 "Add Yukawa couplings for Dirac neutrino mass with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Nu]", "R"], TraditionalForm]],ExpressionUUID->
  "e992ec7d-33a4-425f-8231-ad36ff9bf06d"],
 " and \[CapitalPsi]"
}], "Text",
 CellChangeTimes->{{3.954605319583963*^9, 3.954605385287854*^9}, {
  3.954605999456934*^9, 
  3.954606007947209*^9}},ExpressionUUID->"91158c69-b52c-4081-b875-\
27a54b64769f"],

Cell[BoxData[{
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"Y\[Nu]", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", 
     RowBox[{"Flavor", ",", "Flavor"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"Y\[CapitalPsi]", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", "Flavor", "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.954605401927967*^9, 3.9546054412396593`*^9}, {
  3.954605787025375*^9, 3.9546057914435177`*^9}, {3.9546060353996077`*^9, 
  3.954606036340412*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"0166eeec-2c74-4634-bcd9-c5a97a8fa46d"],

Cell["Define group objects shortcuts", "Text",
 CellChangeTimes->{{3.953654095490171*^9, 3.9536541039115133`*^9}, {
  3.958012305735093*^9, 
  3.958012313637702*^9}},ExpressionUUID->"205cd215-4f7b-43b6-8588-\
637be0301481"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Tfund", "[", 
    RowBox[{"a_", ",", "i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"CG", "[", 
    RowBox[{
     RowBox[{"gen", "[", 
      RowBox[{"SU2L", "[", "fund", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "i", ",", "j"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]SU2L", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"CG", "[", 
    RowBox[{
     RowBox[{"eps", "[", "SU2L", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["H", "~"], "[", "i_", "]"}], ":=", 
   RowBox[{"RelabelIndices", "[", 
    RowBox[{
     RowBox[{"\[Epsilon]SU2L", "[", 
      RowBox[{"i", ",", "rind"}], "]"}], 
     RowBox[{"Bar", "@", 
      RowBox[{"H", "[", "rind", "]"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.953653424832994*^9, 3.953653474313025*^9}, {
   3.953653808477597*^9, 3.95365384346242*^9}, {3.953653884693512*^9, 
   3.953653901557295*^9}, 3.953653963698757*^9, {3.954605585369196*^9, 
   3.9546056321230993`*^9}, {3.954605666338724*^9, 3.954605696349801*^9}, {
   3.954605731062953*^9, 3.9546057395105*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"9f5c0184-7cc5-4de1-9384-e2efa111adf7"],

Cell["Write the Lagrangian", "Text",
 CellChangeTimes->{{3.938176157417261*^9, 3.938176168608695*^9}, {
  3.9485509935188627`*^9, 3.94855100649012*^9}, {3.95365324837895*^9, 
  3.9536532522284718`*^9}, {3.954605868999969*^9, 3.954605870747978*^9}, {
  3.958012315782189*^9, 
  3.958012317869871*^9}},ExpressionUUID->"22e95c4b-1afc-4692-adc9-\
baebdb3c8745"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"LSM", "+", 
     RowBox[{"FreeLag", "[", "\[Nu]R", "]"}], "+", 
     RowBox[{"FreeLag", "[", "\[CapitalPsi]", "]"}], "+", 
     RowBox[{"PlusHc", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Y\[Nu]", "[", 
         RowBox[{"p", ",", "r"}], "]"}], " ", 
        RowBox[{
         RowBox[{"Bar", "@", 
          RowBox[{"l", "[", 
           RowBox[{"i", ",", "p"}], "]"}]}], "**", 
         RowBox[{"\[Nu]R", "[", "r", "]"}]}], 
        RowBox[{
         OverscriptBox["H", "~"], "[", "i", "]"}]}], " ", "+", 
       RowBox[{
        RowBox[{"Y\[CapitalPsi]", "[", "p", "]"}], 
        RowBox[{
         RowBox[{"Bar", "@", 
          RowBox[{"l", "[", 
           RowBox[{"i", ",", "p"}], "]"}]}], "**", 
         RowBox[{"\[CapitalPsi]", "[", "a", "]"}]}], " ", "2", 
        RowBox[{"Tfund", "[", 
         RowBox[{"a", ",", "i", ",", "j"}], "]"}], 
        RowBox[{
         OverscriptBox["H", "~"], "[", "j", "]"}]}]}], " ", "]"}]}], "//", 
    "RelabelIndices"}], "//", "NiceForm"}]}]], "Input",
 CellChangeTimes->{{3.9381761701934233`*^9, 3.938176190092472*^9}, {
   3.938176350622957*^9, 3.938176351561969*^9}, {3.948551448475272*^9, 
   3.948551452522534*^9}, {3.954605231811438*^9, 3.954605240837615*^9}, {
   3.954605450952261*^9, 3.9546054678739033`*^9}, {3.954605526434779*^9, 
   3.954605542249721*^9}, {3.954605750451433*^9, 3.95460583948127*^9}, {
   3.954605877856464*^9, 3.954605987733509*^9}, {3.954606028815713*^9, 
   3.954606033189299*^9}, {3.954606172953495*^9, 3.95460617383668*^9}, 
   3.9582129512933064`*^9},
 CellLabel->"In[93]:=",ExpressionUUID->"542499a8-4639-41b8-a3ee-202b39ac86d9"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", "4"], 
      FractionBox["1", 
       SuperscriptBox[
        SubscriptBox["g", "Y"], "2"]], 
      SuperscriptBox[
       SuperscriptBox["B", 
        StyleBox[
         TemplateBox[{"\[Mu]", "\[Nu]"},
          "RowDefault"],
         FontSize->10]], "2"]}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], 
     FractionBox["1", 
      SuperscriptBox[
       SubscriptBox["g", "s"], "2"]], 
     SuperscriptBox[
      SuperscriptBox["G", 
       StyleBox[
        TemplateBox[{"\[Mu]", "\[Nu]", "A"},
         "RowDefault"],
        FontSize->10]], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "4"], 
     FractionBox["1", 
      SuperscriptBox[
       SubscriptBox["g", "L"], "2"]], 
     SuperscriptBox[
      SuperscriptBox["W", 
       StyleBox[
        TemplateBox[{"\[Mu]", "\[Nu]", "I"},
         "RowDefault"],
        FontSize->10]], "2"]}], "+", 
    RowBox[{
     TemplateBox[{
       SubscriptBox["D", "\[Mu]"], 
       SubscriptBox[
        OverscriptBox["H", 
         StyleBox["_", FontWeight -> Bold]], 
        StyleBox["i", FontSize -> 10]]},
      "RowDefault"], 
     TemplateBox[{
       SubscriptBox["D", "\[Mu]"], 
       SuperscriptBox["H", 
        StyleBox["i", FontSize -> 10]]},
      "RowDefault"]}], "+", 
    RowBox[{"\[Mu]H2", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["d", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["a",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["d", 
            StyleBox[
             TemplateBox[{"a", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["e", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["e", 
            StyleBox["p", FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["l", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["i",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "L"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["l", 
            StyleBox[
             TemplateBox[{"i", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["q", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox[
           TemplateBox[{"a", "i"},
            "RowDefault"],
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "L"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["q", 
            StyleBox[
             TemplateBox[{"a", "i", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["u", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["a",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["u", 
            StyleBox[
             TemplateBox[{"a", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["\[Nu]R", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["\[Nu]R", 
            StyleBox["p", FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     OverscriptBox["m\[Nu]R", 
      StyleBox["_",
       FontWeight->Bold]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[Nu]R", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        RowBox[{"C", 
         SubscriptBox["P", "L"]}], "\[CenterDot]", 
        SuperscriptBox[
         SuperscriptBox[
          OverscriptBox["\[Nu]R", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["p",
           FontSize->10]], "T"], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     FractionBox["1", "2"], "m\[Nu]R", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         SuperscriptBox["\[Nu]R", 
          StyleBox["p",
           FontSize->10]], "T"], "\[CenterDot]", 
        RowBox[{"C", 
         SubscriptBox["P", "R"]}], "\[CenterDot]", 
        SuperscriptBox["\[Nu]R", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["\[CapitalPsi]", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["I",
           FontSize->10]], "\[CenterDot]", 
         SubscriptBox["\[Gamma]", 
          StyleBox["\[Mu]",
           FontSize->10]], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["\[CapitalPsi]", 
            StyleBox["I", FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{"M\[CapitalPsi]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["I",
          FontSize->10]], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["I",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{"\[Lambda]H", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]]}], "-", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox[
       SubscriptBox["Y", "d"], 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["d", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["q", 
         StyleBox[
          TemplateBox[{"a", "i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox[
       SubscriptBox["Y", "e"], 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["e", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["l", 
         StyleBox[
          TemplateBox[{"i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "e"], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["i",
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["e", 
         StyleBox["r",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{
     SuperscriptBox["Y\[Nu]", 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["j",
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[Nu]R", 
         StyleBox["r",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"j", "i"},
        "RowDefault"],
       FontSize->10]]}], "-", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "d"], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["q", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox[
          TemplateBox[{"a", "i"},
           "RowDefault"],
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["d", 
         StyleBox[
          TemplateBox[{"a", "r"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "u"], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["q", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox[
          TemplateBox[{"a", "j"},
           "RowDefault"],
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["u", 
         StyleBox[
          TemplateBox[{"a", "r"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"j", "i"},
        "RowDefault"],
       FontSize->10]]}], "-", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox[
       SubscriptBox["Y", "u"], 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["u", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["q", 
         StyleBox[
          TemplateBox[{"a", "i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["\[CurlyEpsilon]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"i", "j"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["Y\[Nu]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[Nu]R", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["l", 
         StyleBox[
          TemplateBox[{"i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["\[CurlyEpsilon]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"i", "j"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"2", 
     SuperscriptBox["Y\[CapitalPsi]", 
      StyleBox["p",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["k",
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["I",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"j", "i"},
        "RowDefault"],
       FontSize->10]], 
     SubsuperscriptBox["T", 
      StyleBox["j",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"I", "k"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"2", 
     SuperscriptBox[
      OverscriptBox["Y\[CapitalPsi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["p",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["I",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["l", 
         StyleBox[
          TemplateBox[{"k", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["\[CurlyEpsilon]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"i", "j"},
        "RowDefault"],
       FontSize->10]], 
     SubsuperscriptBox["T", 
      StyleBox["k",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"I", "i"},
        "RowDefault"],
       FontSize->10]]}]}], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{{3.9381763473221493`*^9, 3.938176351876526*^9}, 
   3.938176396451195*^9, 3.948548972206572*^9, 3.948550506823691*^9, 
   3.9485506249352713`*^9, 3.9485513934611197`*^9, 3.948551452942121*^9, {
   3.9485523813607607`*^9, 3.948552398731975*^9}, {3.949152594359055*^9, 
   3.949152606293351*^9}, 3.949155716956829*^9, 3.952642457640925*^9, 
   3.952642528726469*^9, 3.952643534823031*^9, 3.952644201788301*^9, 
   3.9526946231941557`*^9, 3.952775541235198*^9, 3.952775957335679*^9, 
   3.952776240465975*^9, 3.953653172429523*^9, 3.953654166091058*^9, 
   3.953654513123823*^9, {3.953656541841448*^9, 3.9536565457435303`*^9}, 
   3.954603690833893*^9, 3.954606012641387*^9, 3.954606045599474*^9, {
   3.9546061545032263`*^9, 3.9546061744155893`*^9}, 3.954606894052319*^9, 
   3.9546286697374697`*^9, {3.954629907184555*^9, 3.954629936384563*^9}, 
   3.954630357423484*^9, 3.9546304607352448`*^9, 3.954778367381165*^9, 
   3.954778415014879*^9, 3.955559037244998*^9, 3.955630263639606*^9, 
   3.957944315126163*^9, 3.958028117195695*^9, 3.958034094162793*^9, 
   3.958037129870153*^9, {3.95804214168259*^9, 3.9580421519097843`*^9}, 
   3.958128250470028*^9, 3.958185878488257*^9, 3.958192267947279*^9, {
   3.958212792130013*^9, 3.958212816136445*^9}, 3.958212966546307*^9, 
   3.958213086217304*^9, 3.9582155522107573`*^9, 3.9584594104400873`*^9, 
   3.9585790319122143`*^9, 3.9585796949535723`*^9, 3.958579771227661*^9, 
   3.958579808064683*^9, 3.9585806651871967`*^9, 3.95858146626056*^9, 
   3.959164514617626*^9, 3.959180500291256*^9},
 CellLabel->
  "Out[93]//NiceForm=",ExpressionUUID->"43fe212b-abbf-4243-8499-67ae8bfbfa88"]
}, Open  ]],

Cell["Approximation used on the results", "Text",
 CellChangeTimes->{{3.954606453742791*^9, 3.954606456907856*^9}, {
  3.958012323328079*^9, 
  3.9580123346154013`*^9}},ExpressionUUID->"1ab1d87c-362e-4df4-b240-\
f6bfd8c74ba6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NeglectSmall", "[", "expr_", "]"}], ":=", 
   RowBox[{"expr", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Coupling", "[", 
       RowBox[{
        RowBox[{"Y\[Nu]", "|", "Ye", "|", "m\[Nu]R"}], ",", "___"}], "]"}], "->",
       "0"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9546062726677837`*^9, 3.954606421327887*^9}, 
   3.95794439877604*^9, {3.958011894976119*^9, 3.958011915548636*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"9187f77d-0917-4db6-ba68-bf419e3828fe"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model definition", "Subsection",
 CellChangeTimes->{{3.948549002372016*^9, 3.948549004115147*^9}, {
   3.948552305214492*^9, 3.948552305322421*^9}, 3.949152445314993*^9, {
   3.949152496832589*^9, 3.949152497325132*^9}, {3.9527760633613987`*^9, 
   3.95277606494071*^9}},ExpressionUUID->"59f31cc5-9b67-4f18-b974-\
3fb9bc6e6fbc"],

Cell[CellGroupData[{

Cell["Fields and couplings", "Subsubsection",
 CellChangeTimes->{{3.953654078367618*^9, 
  3.9536540816533117`*^9}},ExpressionUUID->"67befa46-5ae8-4aa6-a374-\
b0ba4da65fd7"],

Cell["New group representation and CG coefficients", "Text",
 CellChangeTimes->{{3.953655363107843*^9, 3.9536553795689077`*^9}, 
   3.9536554192790422`*^9},ExpressionUUID->"2eb5fdbf-0a9d-43e3-acbb-\
830a8f13f551"],

Cell[BoxData[
 RowBox[{"DefineRepresentation", "[", 
  RowBox[{"Fourplet", ",", " ", "SU2L", ",", 
   RowBox[{"{", "3", "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.94915278932659*^9, 3.949152838376998*^9}, {
  3.9491528694754887`*^9, 3.949152870118181*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"3ffc515b-b17e-432f-ba70-fbd5f6700576"],

Cell[BoxData[{
 RowBox[{"DefineCG", "[", 
  RowBox[{
   RowBox[{"gen", "[", 
    RowBox[{"SU2L", "[", "Fourplet", "]"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SU2L", "[", "adj", "]"}], ",", " ", "Fourplet", ",", " ", 
     RowBox[{"Bar", "@", "Fourplet"}]}], "}"}], ",", " ", 
   RowBox[{"Generators", "[", 
    RowBox[{
     RowBox[{"SU", "@", "2"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineCG", "[", 
  RowBox[{"QFFFtensor", ",", 
   RowBox[{"{", 
    RowBox[{"Fourplet", ",", 
     RowBox[{"Bar", "@", 
      RowBox[{"SU2L", "@", "fund"}]}], ",", 
     RowBox[{"Bar", "@", 
      RowBox[{"SU2L", "@", "fund"}]}], ",", 
     RowBox[{"Bar", "@", 
      RowBox[{"SU2L", "@", "fund"}]}]}], "}"}], ",", " ", 
   RowBox[{"First", "@", 
    RowBox[{"InvariantTensors", "[", 
     RowBox[{
      RowBox[{"SU", "@", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"CRep", "@", 
         RowBox[{"{", "3", "}"}]}], ",", 
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "1", "}"}]}], "}"}], ",", 
      RowBox[{"Normalization", "\[Rule]", "4"}]}], "]"}]}]}], "]"}]}], "Input",\

 CellChangeTimes->{{3.949153530219681*^9, 3.949153532079544*^9}, 
   3.949154178309863*^9, {3.9491542689245663`*^9, 3.949154370121073*^9}, {
   3.9536554302575817`*^9, 3.9536554312718353`*^9}, {3.953655579340097*^9, 
   3.9536555920107927`*^9}, {3.953655679021624*^9, 3.953655689705379*^9}, 
   3.953655985361801*^9, {3.954780109254478*^9, 3.954780110060936*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"10c52427-b7af-4cb6-88b0-87506ba63f94"],

Cell["Group objects shortcuts", "Text",
 CellChangeTimes->{{3.9547786224084873`*^9, 
  3.95477862821487*^9}},ExpressionUUID->"65f52b5d-5be6-476b-9720-\
55a90ea406dd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"t4", "[", 
    RowBox[{"a_", ",", "I_", ",", "J_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"DynkinIndex", "[", 
     RowBox[{
      RowBox[{"SU", "@", "2"}], ",", 
      RowBox[{"{", "3", "}"}]}], "]"}], 
    RowBox[{"CG", "[", 
     RowBox[{
      RowBox[{"gen", "[", 
       RowBox[{"SU2L", "[", "Fourplet", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "I", ",", "J"}], "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"QFFF", "[", 
    RowBox[{"I_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
   RowBox[{"CG", "[", 
    RowBox[{"QFFFtensor", ",", 
     RowBox[{"{", 
      RowBox[{"I", ",", "j", ",", "k", ",", "l"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9536555989052563`*^9, 3.953655705419832*^9}, 
   3.953655988222941*^9, {3.9547801135007467`*^9, 3.95478011401996*^9}, {
   3.9581855363863993`*^9, 3.958185560910736*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"9e7c6830-2f60-4db6-9c68-f34c94149104"],

Cell["New fields", "Text",
 CellChangeTimes->{{3.878792650115407*^9, 3.878792669779684*^9}, {
  3.879436496406775*^9, 3.879436509851184*^9}, {3.879436676311966*^9, 
  3.879436676453746*^9}, {3.937314056085113*^9, 
  3.937314057290769*^9}},ExpressionUUID->"afcf3165-7cd5-4b64-9f30-\
da36afb324b3"],

Cell[BoxData[{
 RowBox[{"DefineField", "[", 
  RowBox[{"F", ",", "Fermion", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", "Fourplet", "}"}]}], ",", 
   RowBox[{"Charges", "->", 
    RowBox[{"{", 
     RowBox[{"U1Y", "[", 
      RowBox[{"3", "/", "2"}], "]"}], "}"}]}], ",", 
   RowBox[{"Mass", "->", "Heavy"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineField", "[", 
  RowBox[{"S", ",", "Scalar", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", "Fourplet", "}"}]}], ",", 
   RowBox[{"Charges", "->", 
    RowBox[{"{", 
     RowBox[{"U1Y", "[", 
      RowBox[{"3", "/", "2"}], "]"}], "}"}]}], ",", 
   RowBox[{"Mass", "->", "Heavy"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.878612753552659*^9, 3.878612812483905*^9}, {
   3.879424390000761*^9, 3.8794243933304977`*^9}, {3.936979236416108*^9, 
   3.9369792392752323`*^9}, {3.936979274963255*^9, 3.936979312856263*^9}, {
   3.936987043959127*^9, 3.93698704465328*^9}, {3.936987300441543*^9, 
   3.9369873010703382`*^9}, {3.937053067900124*^9, 3.937053070237816*^9}, {
   3.938176059098959*^9, 3.938176062393731*^9}, {3.948549185480216*^9, 
   3.9485491856904297`*^9}, {3.948549242489849*^9, 3.9485492469737263`*^9}, {
   3.9485505962535152`*^9, 3.9485505968067913`*^9}, 3.948550646427806*^9, {
   3.948552322622223*^9, 3.948552364511714*^9}, {3.949152501120685*^9, 
   3.94915250458664*^9}, {3.9491530064685307`*^9, 3.9491530073172207`*^9}, {
   3.94915306818363*^9, 3.949153123835247*^9}, {3.949155679032444*^9, 
   3.949155702597745*^9}, {3.9536554453485823`*^9, 3.953655456936433*^9}, {
   3.954606503646946*^9, 3.9546065040183077`*^9}, {3.9546342228863707`*^9, 
   3.954634223501913*^9}, {3.954779773325307*^9, 3.954779777527796*^9}, {
   3.954780758853835*^9, 3.9547807611046658`*^9}, {3.958035680963448*^9, 
   3.95803568151201*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"5f6a4c23-1088-4727-8f35-f5634ae26ec8"],

Cell["New couplings", "Text",
 CellChangeTimes->{{3.8787927237165623`*^9, 3.87879273267238*^9}, {
  3.879436519899828*^9, 3.879436527426305*^9}, {3.937314052908773*^9, 
  3.937314053548794*^9}},ExpressionUUID->"23430e51-6c76-4703-a0e1-\
114e308cdb70"],

Cell[BoxData[{
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"\[Lambda]S", ",", 
   RowBox[{"SelfConjugate", "->", "True"}]}], "]"}], "\n", 
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"\[Lambda]HS", ",", 
   RowBox[{"SelfConjugate", "->", "True"}]}], "]"}], "\n", 
 RowBox[{"DefineCoupling", "[", "\[Mu]", "]"}]}], "Input",
 CellChangeTimes->{{3.949155545650156*^9, 3.949155545997903*^9}, {
  3.954779953708218*^9, 3.9547799699395247`*^9}, {3.9580357153458633`*^9, 
  3.958035718461917*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"09bacd7d-390a-4cdc-85a0-c6a5a5134091"],

Cell[BoxData[{
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"Y\[Delta]", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", "Flavor", "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineCoupling", "[", "YTL", "]"}], "\n", 
 RowBox[{"DefineCoupling", "[", "YTR", "]"}]}], "Input",
 CellChangeTimes->{{3.93698077794375*^9, 3.936980802329134*^9}, {
   3.936980845892325*^9, 3.9369808540781093`*^9}, {3.936981372398434*^9, 
   3.9369813825232563`*^9}, {3.936984951743932*^9, 3.936984953311659*^9}, 
   3.9485494489408607`*^9, {3.948550254659457*^9, 3.948550256466543*^9}, {
   3.948552415201295*^9, 3.948552469824047*^9}, {3.949154762847398*^9, 
   3.949154779234448*^9}, {3.949154881926412*^9, 3.9491548903435707`*^9}, {
   3.953655475124259*^9, 3.9536554768080378`*^9}, {3.953656196404394*^9, 
   3.9536562214098673`*^9}, 3.9546067696882067`*^9, {3.954634377530404*^9, 
   3.9546343954526043`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"fcc1a112-2906-40bf-9a70-7236d44ec85e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Lagrangian", "Subsubsection",
 CellChangeTimes->{{3.878613568433921*^9, 3.878613569817117*^9}, {
  3.878792991229582*^9, 3.878792991557339*^9}, {3.878793702516142*^9, 
  3.878793703149097*^9}, {3.879436557315653*^9, 3.879436558388863*^9}, {
  3.953655779608577*^9, 
  3.953655782960349*^9}},ExpressionUUID->"77131467-566a-49dd-a004-\
868aef79e575"],

Cell["Scalar potential", "Text",
 CellChangeTimes->{{3.9536541078868*^9, 
  3.953654111005299*^9}},ExpressionUUID->"386eaf54-87d2-4f1f-a835-\
720ad828c2e0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Vext", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Lambda]S", "[", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Bar", "@", 
         RowBox[{"S", "[", "J", "]"}]}], 
        RowBox[{"S", "[", "J", "]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Bar", "@", 
         RowBox[{"S", "[", "L", "]"}]}], 
        RowBox[{"S", "[", "L", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"\[Lambda]HS", "[", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Bar", "@", 
         RowBox[{"S", "[", "J", "]"}]}], 
        RowBox[{"S", "[", "J", "]"}]}], ")"}], 
      RowBox[{"Bar", "@", 
       RowBox[{"H", "[", "i", "]"}]}], 
      RowBox[{"H", "[", "i", "]"}]}], "+", 
     RowBox[{"PlusHc", "[", 
      RowBox[{
       RowBox[{"\[Mu]", "[", "]"}], 
       RowBox[{"QFFF", "[", 
        RowBox[{"M", ",", "i", ",", "j", ",", "k"}], "]"}], 
       RowBox[{"Bar", "@", 
        RowBox[{"S", "[", "M", "]"}]}], 
       RowBox[{"H", "[", "i", "]"}], 
       RowBox[{"H", "[", "j", "]"}], 
       RowBox[{"H", "[", "k", "]"}]}], "]"}]}], "//", "RelabelIndices"}], "//",
    "NiceForm"}]}]], "Input",
 CellChangeTimes->{{3.949154445457944*^9, 3.9491544793548326`*^9}, {
  3.949155203344952*^9, 3.949155212268959*^9}, {3.949155509150002*^9, 
  3.949155540273715*^9}, {3.9536557335764627`*^9, 3.953655738541046*^9}, {
  3.9536559286602373`*^9, 3.953655966187151*^9}, {3.958035722751707*^9, 
  3.958035724406979*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"7aa1ddae-e63b-4eca-9ac4-c842416aeb2c"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{"\[Mu]", 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["k",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["S", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["x",
       FontSize->10]], 
     SubsuperscriptBox["QFFFtensor", 
      StyleBox[
       TemplateBox[{"i", "j", "k"},
        "RowDefault"],
       FontSize->10], 
      StyleBox["x",
       FontSize->10]]}], "+", 
    RowBox[{
     OverscriptBox["\[Mu]", 
      StyleBox["_",
       FontWeight->Bold]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["k",
       FontSize->10]], 
     SuperscriptBox["S", 
      StyleBox["x",
       FontSize->10]], 
     SubsuperscriptBox[
      OverscriptBox["QFFFtensor", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["x",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"i", "j", "k"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"\[Lambda]HS", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["S", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["x",
       FontSize->10]], 
     SuperscriptBox["S", 
      StyleBox["x",
       FontSize->10]]}], "+", 
    RowBox[{"\[Lambda]S", 
     SubscriptBox[
      OverscriptBox["S", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["x",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["S", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["y",
       FontSize->10]], 
     SuperscriptBox["S", 
      StyleBox["x",
       FontSize->10]], 
     SuperscriptBox["S", 
      StyleBox["y",
       FontSize->10]]}]}], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{
  3.94915512575371*^9, 3.94915517628371*^9, {3.949155207237067*^9, 
   3.9491552132732477`*^9}, 3.949155514306821*^9, 3.949155575225278*^9, 
   3.949155732784685*^9, 3.952644203170895*^9, 3.952775541852614*^9, 
   3.952775957941749*^9, 3.9527765117237997`*^9, 3.953655969327381*^9, 
   3.953656002800696*^9, 3.9536567416120167`*^9, 3.954455887679262*^9, {
   3.954634352946013*^9, 3.954634361063671*^9}, {3.954779600670114*^9, 
   3.954779612206388*^9}, 3.954779790281979*^9, 3.954780132288637*^9, 
   3.954780771721171*^9, 3.958035743740314*^9, 3.958037189771611*^9, 
   3.958185938330131*^9, 3.958192326618*^9, 3.958215810396606*^9, 
   3.958459671632731*^9, 3.9585796950860987`*^9, 3.958579771347492*^9, 
   3.958579808151781*^9, 3.958580665238246*^9, 3.9585814663135*^9, 
   3.959164514674162*^9, 3.9591805003558207`*^9},
 CellLabel->
  "Out[108]//NiceForm=",ExpressionUUID->"7c39cce7-122a-456b-9e8a-\
41b0bbb0eaf0"]
}, Open  ]],

Cell["Fourplet interactions", "Text",
 CellChangeTimes->{{3.95365411673913*^9, 3.953654121218809*^9}, {
  3.953656074796822*^9, 
  3.953656081951953*^9}},ExpressionUUID->"ad4737d8-e974-41d3-9d4d-\
b7e9eff34a55"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Lint", "=", 
  RowBox[{
   RowBox[{"PlusHc", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"YTL", "[", "]"}], 
      RowBox[{
       RowBox[{"Bar", "@", 
        RowBox[{"F", "[", "L", "]"}]}], "**", "PL", "**", 
       RowBox[{"\[CapitalPsi]", "[", "a", "]"}]}], 
      RowBox[{"S", "[", "M", "]"}], 
      RowBox[{"t4", "[", 
       RowBox[{"a", ",", "L", ",", "M"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"YTR", "[", "]"}], 
      RowBox[{
       RowBox[{"Bar", "@", 
        RowBox[{"F", "[", "L", "]"}]}], "**", "PR", "**", 
       RowBox[{"\[CapitalPsi]", "[", "a", "]"}]}], 
      RowBox[{"S", "[", "M", "]"}], 
      RowBox[{"t4", "[", 
       RowBox[{"a", ",", "L", ",", "M"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Y\[Delta]", "[", "p", "]"}], " ", 
      RowBox[{"S", "[", "i", "]"}], 
      RowBox[{
       RowBox[{"Bar", "@", 
        RowBox[{"F", "[", "i", "]"}]}], "**", 
       RowBox[{"\[Nu]R", "[", "p", "]"}]}]}]}], "]"}], "//", 
   "NiceForm"}]}]], "Input",
 CellChangeTimes->{{3.953656094251069*^9, 3.953656233280684*^9}, {
   3.954606682203504*^9, 3.954606682672161*^9}, 3.954606764259017*^9, {
   3.954634367880896*^9, 3.9546344215503683`*^9}, {3.958185572497509*^9, 
   3.958185576286232*^9}, {3.958579670130542*^9, 3.9585797366587667`*^9}, {
   3.958579778794272*^9, 3.958579799668325*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"ee30494b-de29-4601-8dec-75e5bc0197fd"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["Y\[Delta]", 
      StyleBox["p",
       FontSize->10]], 
     SuperscriptBox["S", 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubscriptBox[
         OverscriptBox["F", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["i",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[Nu]R", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["Y\[Delta]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["p",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["S", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[Nu]R", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["F", 
         StyleBox["i",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"5", "YTL", 
     SuperscriptBox["S", 
      StyleBox["M",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubscriptBox[
         OverscriptBox["F", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["L",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["a",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubsuperscriptBox["T", 
      StyleBox["M",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"a", "L"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"5", "YTR", 
     SuperscriptBox["S", 
      StyleBox["M",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubscriptBox[
         OverscriptBox["F", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["L",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["a",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubsuperscriptBox["T", 
      StyleBox["M",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"a", "L"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"5", 
     OverscriptBox["YTR", 
      StyleBox["_",
       FontWeight->Bold]], 
     SubscriptBox[
      OverscriptBox["S", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["M",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["F", 
         StyleBox["L",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubsuperscriptBox["T", 
      StyleBox["L",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"a", "M"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"5", 
     OverscriptBox["YTL", 
      StyleBox["_",
       FontWeight->Bold]], 
     SubscriptBox[
      OverscriptBox["S", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["M",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["F", 
         StyleBox["L",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubsuperscriptBox["T", 
      StyleBox["L",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"a", "M"},
        "RowDefault"],
       FontSize->10]]}]}], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{{3.9585798005506487`*^9, 3.958579808163518*^9}, 
   3.958580665243729*^9, 3.95858146632353*^9, 3.9591645146840267`*^9, 
   3.959180500366185*^9},
 CellLabel->
  "Out[109]//NiceForm=",ExpressionUUID->"27733a61-84d1-4690-9c77-\
bcc9dc4a7b77"]
}, Open  ]],

Cell["Full Lagrangian", "Text",
 CellChangeTimes->{{3.9536541240289373`*^9, 
  3.95365412948556*^9}},ExpressionUUID->"221245c5-854d-42bb-ab79-\
19ad070a1fa3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Lscalar", "=", 
   RowBox[{
    RowBox[{"FreeLag", "[", "S", "]"}], "-", "Vext"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lext", "=", 
   RowBox[{
    RowBox[{"FreeLag", "[", "F", "]"}], "+", "Lint"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8787929422513747`*^9, 3.878792961256059*^9}, {
   3.879436628300542*^9, 3.87943663717916*^9}, {3.879436869463221*^9, 
   3.879436888176004*^9}, {3.879439195661179*^9, 3.879439196110561*^9}, {
   3.936985687490207*^9, 3.936985691806013*^9}, {3.936986192322173*^9, 
   3.936986212105884*^9}, {3.93698629262461*^9, 3.936986300500868*^9}, {
   3.93731437195789*^9, 3.937314374052575*^9}, {3.937314487644415*^9, 
   3.937314501902465*^9}, {3.948550342765235*^9, 3.948550351245332*^9}, 
   3.953654035430148*^9, 3.953656281836626*^9, 3.954634436772781*^9},
 CellLabel->
  "In[110]:=",ExpressionUUID->"a1d41897-aad9-4d73-bbd5-6584aa491da9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LUV", "=", 
   RowBox[{"L0", "+", "Lscalar", "+", "Lext"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"CheckLagrangian", "@", "LUV"}]}], "Input",
 CellChangeTimes->{{3.937314092447466*^9, 3.937314095210797*^9}, {
   3.937314225887526*^9, 3.937314226039033*^9}, 3.937314368845379*^9, {
   3.9373144849056587`*^9, 3.937314511753968*^9}, {3.948550363670006*^9, 
   3.948550369343679*^9}, {3.9485503995711803`*^9, 3.948550402344015*^9}, {
   3.948551434076275*^9, 3.9485514570089197`*^9}, {3.9536540424511337`*^9, 
   3.95365405379608*^9}, {3.954634446176763*^9, 3.9546344468815823`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"6e13530a-c35f-41b3-b50c-9e4a13672460"],

Cell[BoxData[
 InterpretationBox["\<\"Added new CG \\!\\(\\*RowBox[{\\\"cg1\\\"}]\\) with \
indices \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"SU2L\\\", \\\"[\\\", \
\\\"fund\\\", \\\"]\\\"}], \\\",\\\", RowBox[{\\\"SU2L\\\", \\\"[\\\", \
\\\"adj\\\", \\\"]\\\"}], \\\",\\\", RowBox[{\\\"SU2L\\\", \\\"[\\\", \
\\\"fund\\\", \\\"]\\\"}]}], \\\"}\\\"}]\\)\"\>",
  StringForm["Added new CG `1` with indices `2`", $CellContext`cg1, {
    $CellContext`SU2L[Matchete`fund], 
    $CellContext`SU2L[Matchete`adj], 
    $CellContext`SU2L[Matchete`fund]}],
  Editable->False]], "Echo",
 CellChangeTimes->{
  3.959180500376574*^9},ExpressionUUID->"47f5607a-c1c7-4756-a885-\
dcef5eb35798"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.937314330393386*^9, 3.9373143845799527`*^9, 3.937314525622312*^9, 
   3.937314592609779*^9, 3.937315254034579*^9, 3.938174198062413*^9, 
   3.938176360129835*^9, 3.9381763973911057`*^9, 3.948550369713271*^9, 
   3.9485504026910057`*^9, 3.948550507015861*^9, {3.948551420042983*^9, 
   3.948551457551764*^9}, 3.9491525947328043`*^9, 3.9526424867296543`*^9, 
   3.9526425310271683`*^9, 3.952694624124156*^9, 3.952775541354478*^9, 
   3.952775957437357*^9, 3.952776240576049*^9, {3.953654052108039*^9, 
   3.953654054145093*^9}, 3.953654168654673*^9, 3.953654513231825*^9, {
   3.9536562885742292`*^9, 3.9536563120242043`*^9}, 3.953656741715816*^9, 
   3.954455887788361*^9, {3.95463444174179*^9, 3.954634447294146*^9}, {
   3.954779600779909*^9, 3.954779612257781*^9}, 3.954779790393255*^9, 
   3.9547801324593554`*^9, 3.954780771829446*^9, 3.958035743852659*^9, 
   3.958037189882216*^9, 3.958185938448769*^9, 3.958192326731698*^9, 
   3.9582158105094967`*^9, 3.958459671744273*^9, 3.958579695258532*^9, 
   3.958579771400031*^9, 3.958579808275453*^9, 3.958580665357626*^9, 
   3.958581466426127*^9, 3.95916451478961*^9, 3.959180500469067*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"43fc8b38-f01c-459c-b333-fa9c66e9e54d"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Matching", "Subsection",
 CellChangeTimes->{{3.948550423767509*^9, 3.948550426039049*^9}, {
  3.952776093954834*^9, 3.952776095271985*^9}, {3.95277617036969*^9, 
  3.952776172235648*^9}},ExpressionUUID->"7c8d7a61-ec93-4053-bdf5-\
ac7c86781b31"],

Cell[CellGroupData[{

Cell["Match", "Subsubsection",
 CellChangeTimes->{{3.953654211333755*^9, 
  3.953654226023642*^9}},ExpressionUUID->"6e21a501-2b12-4bec-aeae-\
8b9f7d3f7c45"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LEFT", "=", 
   RowBox[{
    RowBox[{"Match", "[", 
     RowBox[{"LUV", ",", 
      RowBox[{"LoopOrder", "->", "1"}], ",", 
      RowBox[{"EFTOrder", "->", "6"}]}], "]"}], "/.", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", 
      RowBox[{"-", "1"}]], "->", "0"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LEFTOff", "=", 
   RowBox[{"LEFT", "//", "GreensSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LEFTOn", "=", 
   RowBox[{"LEFT", "//", "EOMSimplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.948550433621798*^9, 3.948550469166044*^9}, {
   3.953654134689502*^9, 3.953654143362041*^9}, 3.953654173600254*^9, {
   3.953654426111896*^9, 3.95365443075245*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"c7ef5155-a20d-4ff7-81b9-e4b8cf1fa4bb"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox["\<\"Added new CG \\!\\(\\*RowBox[{\\\"cg2\\\"}]\\) with \
indices \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"Fourplet\\\", \\\",\\\", \
RowBox[{\\\"Bar\\\", \\\"[\\\", \\\"Fourplet\\\", \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"SU2L\\\", \\\"[\\\", \\\"fund\\\", \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Bar\\\", \\\"[\\\", RowBox[{\\\"SU2L\\\", \\\"[\\\", \
\\\"fund\\\", \\\"]\\\"}], \\\"]\\\"}]}], \\\"}\\\"}]\\)\"\>",
  StringForm[
  "Added new CG `1` with indices `2`", $CellContext`cg2, \
{$CellContext`Fourplet, 
    Matchete`Bar[$CellContext`Fourplet], 
    $CellContext`SU2L[Matchete`fund], 
    Matchete`Bar[
     $CellContext`SU2L[Matchete`fund]]}],
  Editable->False]], "Echo",
 CellChangeTimes->{
  3.959180508762328*^9},ExpressionUUID->"08618689-25ad-423b-b19c-\
6f278a874f15"],

Cell[BoxData["\<\"The Lagrangian contains terms of lower power than dimension \
4. Defining effective couplings and assuming these terms to be dimension 4. \
Use 'PrintEffectiveCouplings' and 'ReplaceEffectiveCouplings' to recover \
explicit expressions.\"\>"], "Echo",
 CellChangeTimes->{
  3.959180536177226*^9},ExpressionUUID->"f1bf18b7-7c5a-4d0a-9619-\
93679f615ab6"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Results", "Subsubsection",
 CellChangeTimes->{{3.953654204736412*^9, 
  3.953654231871387*^9}},ExpressionUUID->"08bf0524-256b-4839-bf03-\
6e5d290bcec2"],

Cell["Dipole contributions", "Text",
 CellChangeTimes->{{3.9536542460094957`*^9, 
  3.953654249474901*^9}},ExpressionUUID->"0ca5d0ae-9483-4a3a-aff0-\
06320f6f2cce"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SelectOperatorClass", "[", 
   RowBox[{"LEFTOn", ",", " ", 
    RowBox[{"{", 
     RowBox[{"\[Nu]R", ",", 
      RowBox[{"Bar", "@", "l"}], ",", 
      RowBox[{"Bar", "@", "H"}]}], "}"}], ",", " ", "2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "//", "EvaluateLoopFunctions"}], "//", "NeglectSmall"}], "//",
    "HcSimplify"}], "//", "NiceForm"}]}], "Input",
 CellChangeTimes->{{3.953654392073496*^9, 3.95365439485166*^9}, {
   3.954631323714571*^9, 3.9546313358450108`*^9}, {3.954631382731103*^9, 
   3.954631450460701*^9}, {3.9546314838451443`*^9, 3.9546314928818703`*^9}, {
   3.9546316558720903`*^9, 3.954631656158051*^9}, 3.954778551254241*^9, {
   3.9547792329804296`*^9, 3.95477925096673*^9}, {3.954779287191408*^9, 
   3.954779304899536*^9}, {3.955563401858543*^9, 3.955563425522077*^9}, {
   3.955633474848811*^9, 3.95563347705615*^9}, {3.958581154673046*^9, 
   3.958581155671153*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"a794a8ef-14bd-4bf0-9a0c-394e131fe2db"],

Cell[BoxData[
 FormBox[
  StyleBox[
   FormBox[
    RowBox[{"[", 
     RowBox[{"25", " ", "\[ImaginaryI]"}], "\[HBar]", "MF", 
     OverscriptBox["YTL", 
      StyleBox["_",
       FontWeight->Bold]], 
     FractionBox["1", "M\[CapitalPsi]"], 
     SuperscriptBox["Y\[CapitalPsi]", 
      StyleBox["r",
       FontSize->10]], 
     SuperscriptBox["Y\[Delta]", 
      StyleBox["p",
       FontSize->10]], " ", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["MF", "2"], "-", 
         RowBox[{
          SuperscriptBox["MS", "2"], " ", 
          FormBox[
           StyleBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FormBox[
               RowBox[{"Log", "[", 
                FractionBox[
                 SuperscriptBox["MF", "2"], 
                 SuperscriptBox["MS", "2"]], "]"}],
               StandardForm]}], ")"}],
            SpanSymmetric->False],
           StandardForm]}]}], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["W", 
      StyleBox[
       TemplateBox[{"\[Mu]", "\[Nu]", "I"},
        "RowDefault"],
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["j",
          FontSize->10], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        RowBox[{
         SubscriptBox["\[CapitalGamma]", 
          StyleBox[
           TemplateBox[{"\[Mu]", "\[Nu]"},
            "RowDefault"],
           FontSize->10]], 
         SubscriptBox["P", "R"]}], "\[CenterDot]", 
        SuperscriptBox["\[Nu]R", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["cg1", 
      StyleBox[
       TemplateBox[{"i", "I", "j"},
        "RowDefault"],
       FontSize->10]], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["MF", "2"], "-", 
         SuperscriptBox["MS", "2"]}], ")"}], "2"]], "+", 
     StyleBox[
      RowBox[{"H", ".", "c", "."}],
      FontSize->14], "]"}],
    StandardForm], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{
  3.953654317456662*^9, 3.953654392822213*^9, 3.953654657273389*^9, 
   3.953656688887128*^9, 3.95460383525424*^9, {3.954631375177557*^9, 
   3.954631385285098*^9}, {3.954631423446978*^9, 3.954631451760807*^9}, {
   3.954631488949254*^9, 3.9546314952500257`*^9}, 3.9546317104559393`*^9, 
   3.954632157818219*^9, 3.9546354244778957`*^9, {3.9547792744907007`*^9, 
   3.954779305433415*^9}, 3.955563254151478*^9, {3.955563402869606*^9, 
   3.955563426086581*^9}, 3.955630395508709*^9, 3.955633528599962*^9, 
   3.955633678422282*^9, {3.957612361072661*^9, 3.957612361416028*^9}, 
   3.958035790216997*^9, 3.958037236216167*^9, 3.958185984578904*^9, 
   3.958192372086211*^9, 3.958215856467909*^9, 3.958459717986478*^9, 
   3.9585797716142387`*^9, {3.958579853230147*^9, 3.9585798804619427`*^9}, 
   3.9585807121948137`*^9, 3.95858115711942*^9, 3.958581513339563*^9, 
   3.9591645607161493`*^9, 3.959180546842848*^9},
 CellLabel->
  "Out[118]//NiceForm=",ExpressionUUID->"456ea507-e832-4e55-a038-\
9ad506fc8fd6"]
}, Open  ]],

Cell["Dim 4 mass contributions", "Text",
 CellChangeTimes->{{3.95365425617632*^9, 
  3.953654280134169*^9}},ExpressionUUID->"3d81ad2b-596c-4ae7-99b6-\
a30cd9416ec4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SelectOperatorClass", "[", 
   RowBox[{"LEFTOn", ",", " ", 
    RowBox[{"{", 
     RowBox[{"\[Nu]R", ",", 
      RowBox[{"Bar", "@", "l"}], ",", 
      RowBox[{"Bar", "@", "H"}]}], "}"}], ",", " ", "0"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "NeglectSmall"}]}], "Input",
 CellChangeTimes->{{3.948551639804701*^9, 3.948551643258757*^9}, {
   3.94855167945002*^9, 3.948551730335732*^9}, {3.953654179557032*^9, 
   3.9536541806045713`*^9}, 3.953654252693667*^9, 3.953654283320574*^9, {
   3.953654397786209*^9, 3.9536544098395977`*^9}, {3.9546314974534817`*^9, 
   3.954631532287971*^9}, {3.954631665384068*^9, 3.954631669363304*^9}, {
   3.954635344823818*^9, 3.954635378045632*^9}, 3.954778554256612*^9, {
   3.954779254828083*^9, 3.954779276781884*^9}, {3.954779313562562*^9, 
   3.954779337442774*^9}, {3.954779496880571*^9, 3.95477953449828*^9}, {
   3.9555634288104563`*^9, 3.955563439166561*^9}, {3.955633532560176*^9, 
   3.95563354315281*^9}, {3.9556336043507843`*^9, 3.955633604667221*^9}, {
   3.9556336811428337`*^9, 3.955633687950575*^9}, {3.9580358024024277`*^9, 
   3.9580358073518353`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"4f71ef87-bac5-472b-b510-54941bde8cb8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.948551640436532*^9, {3.9485516919428864`*^9, 3.9485517003280478`*^9}, 
   3.948551730647553*^9, 3.952642678203236*^9, 3.9526947678686457`*^9, 
   3.952775542177237*^9, 3.95277595825884*^9, 3.952776390501237*^9, {
   3.953654317396167*^9, 3.953654317518395*^9}, {3.9536543983213253`*^9, 
   3.953654410565592*^9}, 3.9536546573162746`*^9, 3.953656688935528*^9, 
   3.954603835292886*^9, {3.9546314983342333`*^9, 3.954631516029389*^9}, 
   3.954631710784648*^9, 3.954632158105061*^9, {3.954635351205616*^9, 
   3.954635359675166*^9}, 3.954635424722313*^9, {3.954779315100883*^9, 
   3.954779338232347*^9}, {3.9547795020715017`*^9, 3.954779535100548*^9}, 
   3.955563254315022*^9, {3.955563430235355*^9, 3.955563439798201*^9}, 
   3.955630395711153*^9, {3.9556335288048677`*^9, 3.9556335436705236`*^9}, 
   3.9556336051828747`*^9, {3.955633683192253*^9, 3.9556336883119793`*^9}, 
   3.957612361228918*^9, 3.957612394210484*^9, {3.9580357966997843`*^9, 
   3.958035807765572*^9}, 3.958037236333538*^9, 3.958185984690064*^9, 
   3.958192372200103*^9, 3.958215856584382*^9, 3.958459718099648*^9, 
   3.958579771617098*^9, {3.958579853339284*^9, 3.958579880569165*^9}, 
   3.9585807123113327`*^9, 3.958581513456141*^9, 3.959164560832184*^9, 
   3.959180546960301*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"ddf6a774-f55e-42b8-9349-ddbb1ba84df9"]
}, Open  ]],

Cell["Dim 6 mass contributions", "Text",
 CellChangeTimes->{{3.95365425617632*^9, 
  3.9536542892424*^9}},ExpressionUUID->"b7540067-18c3-4156-841f-7e467aea055b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SelectOperatorClass", "[", 
   RowBox[{"LEFTOn", ",", " ", 
    RowBox[{"{", 
     RowBox[{"\[Nu]R", ",", 
      RowBox[{"Bar", "@", "l"}], ",", 
      RowBox[{"Bar", "@", "H"}], ",", "H", ",", 
      RowBox[{"Bar", "@", "H"}]}], "}"}], ",", " ", "0"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "NeglectSmall"}]}], "Input",
 CellChangeTimes->{{3.95270532963734*^9, 3.952705332036902*^9}, 
   3.953654294622913*^9, {3.953654415006632*^9, 3.9536544170065002`*^9}, {
   3.954631686854109*^9, 3.9546316949626007`*^9}, {3.9546318867754097`*^9, 
   3.9546318963911753`*^9}, 3.954778559730896*^9, {3.954779347034803*^9, 
   3.954779362470519*^9}, 3.954779394182234*^9, {3.9547794344318457`*^9, 
   3.9547794580210543`*^9}, {3.954779539805078*^9, 3.954779579811755*^9}, {
   3.955563453182654*^9, 3.955563456179744*^9}, {3.955633692813849*^9, 
   3.9556336941213408`*^9}, 3.95803581051229*^9},
 CellLabel->
  "In[121]:=",ExpressionUUID->"87762114-cd71-4d66-a324-364502ba99aa"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9527053327087307`*^9, 3.9527755422092743`*^9, 3.952775958278635*^9, 
   3.9527763905899773`*^9, 3.953654317584166*^9, 3.953654417749016*^9, 
   3.953654657363408*^9, 3.9536566889854918`*^9, 3.9546038353335323`*^9, 
   3.9546317116171923`*^9, 3.954631897363463*^9, 3.954632158774419*^9, 
   3.9546354253993673`*^9, 3.954779365330906*^9, 3.954779395566934*^9, {
   3.954779457412986*^9, 3.954779460508761*^9}, {3.95477954886992*^9, 
   3.954779581247466*^9}, 3.955563254589467*^9, {3.955563454337291*^9, 
   3.955563456969782*^9}, 3.955630396306589*^9, 3.955633529449215*^9, 
   3.955633695176025*^9, 3.957612395705126*^9, 3.9580358110785637`*^9, 
   3.958037236517971*^9, 3.958185984858348*^9, 3.9581923723753977`*^9, 
   3.958215856761261*^9, 3.958459718268078*^9, 3.958579771631897*^9, {
   3.958579853493348*^9, 3.958579880717971*^9}, 3.958580712485581*^9, 
   3.9585815136328573`*^9, 3.959164561032275*^9, 3.959180547161807*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"3f4f99db-d1c9-4211-a502-c076bb116a69"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Model e: \[CapitalPsi](1,3,0,0) + S(1,2,1/2,1) + F(1,2,1/2,1)", \
"Section",
 CellChangeTimes->{{3.948548976496673*^9, 3.948548983783149*^9}, {
   3.952776007356098*^9, 3.952776017180749*^9}, {3.952780658826054*^9, 
   3.952780664709437*^9}, {3.954606878752967*^9, 3.954606878871088*^9}, 
   3.955559459608191*^9, {3.955562730170919*^9, 3.955562730320547*^9}, {
   3.958035166114992*^9, 3.95803517245399*^9}, {3.9580352044604053`*^9, 
   3.958035225118972*^9}, {3.958035344563109*^9, 3.9580353478007393`*^9}, {
   3.958035870091556*^9, 
   3.9580359036775637`*^9}},ExpressionUUID->"72ec81c8-3abe-472e-87b4-\
5aeee118ffcc"],

Cell["\<\
Discrete symmetries are not supported by Matchete. The symmetry is directly \
implemented at the level of the Lagrangian by operator selection. \
\>", "Text",
 CellChangeTimes->{{3.958041676753244*^9, 
  3.958041735907125*^9}},ExpressionUUID->"22633464-bb2e-4f2e-b25d-\
43400ec480f2"],

Cell[CellGroupData[{

Cell[TextData[{
 "Loading the SM + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Nu]", "R"], TraditionalForm]],ExpressionUUID->
  "1fe61523-2b61-4770-bea5-72852485b2ec"],
 " + \[CapitalPsi] "
}], "Subsection",
 CellChangeTimes->{{3.878613406787181*^9, 3.878613406877178*^9}, {
   3.8787925372773747`*^9, 3.878792572338718*^9}, 3.9485489904322157`*^9, {
   3.954605158974669*^9, 
   3.954605185430938*^9}},ExpressionUUID->"fe40daad-b306-47b5-80e2-\
08e05aa1eec5"],

Cell["Remove Lagrangian, fields and couplings from previous model", "Text",
 CellChangeTimes->{{3.9580122710528717`*^9, 
  3.95801229616644*^9}},ExpressionUUID->"1d1a5e81-9359-4c62-b033-\
8f9564d89523"],

Cell[BoxData[
 RowBox[{"ResetAll", "[", "]"}]], "Input",
 CellChangeTimes->{{3.94855238377601*^9, 3.948552387334359*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"5fceadf0-5e8e-4925-9070-e3ce7e8bd01b"],

Cell["Load the SM", "Text",
 CellChangeTimes->{{3.9580122710528717`*^9, 
  3.958012276433447*^9}},ExpressionUUID->"8356a50f-0787-447e-b168-\
1bcab4fd2808"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LSM", "=", 
   RowBox[{
    RowBox[{"LoadModel", "[", 
     RowBox[{"\"\<SM\>\"", ",", 
      RowBox[{"ModelParameters", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Mu]2", "->", "\[Mu]H2"}], ",", 
         RowBox[{"\[Lambda]", "->", "\[Lambda]H"}]}], "}"}]}]}], "]"}], "/.", 
    
    RowBox[{
     RowBox[{"\[Lambda]H", "[", "]"}], "->", 
     RowBox[{"2", 
      RowBox[{"\[Lambda]H", "[", "]"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.872756563323012*^9, 3.872756586325608*^9}, {
   3.87861380006433*^9, 3.8786138013478937`*^9}, {3.878613848772838*^9, 
   3.8786138496580677`*^9}, {3.878613955662309*^9, 3.878613981861128*^9}, {
   3.8786140186236067`*^9, 3.8786140196294203`*^9}, {3.878614648315674*^9, 
   3.878614658651696*^9}, 3.878792555561604*^9, {3.87879269969425*^9, 
   3.878792700861744*^9}, {3.878826984651999*^9, 3.878827000521147*^9}, {
   3.93688316875366*^9, 3.936883170850582*^9}, {3.936979216015746*^9, 
   3.936979226108356*^9}, {3.936979443946257*^9, 3.936979447774405*^9}, {
   3.948549823057374*^9, 3.948549865891572*^9}, {3.948549947229068*^9, 
   3.9485499682041492`*^9}, {3.9526424448387413`*^9, 3.952642448057971*^9}, 
   3.953654467654567*^9, {3.957944173627078*^9, 3.957944179866481*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"1e275116-05d9-45d7-b167-0a1ac861e767"],

Cell["Add right-handed neutrinos and triplet vector-like fermion \
\[CapitalPsi]", "Text",
 CellChangeTimes->{{3.953654476415954*^9, 3.9536544831998463`*^9}, {
  3.954605263096703*^9, 
  3.954605273294104*^9}},ExpressionUUID->"bd5865b4-1dbc-451f-b2d9-\
730e19c7e44f"],

Cell[BoxData[{
 RowBox[{"DefineField", "[", 
  RowBox[{"\[Nu]R", ",", " ", "Fermion", ",", " ", 
   RowBox[{"Chiral", "->", "RightHanded"}], ",", " ", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", "Flavor", "}"}]}], ",", 
   RowBox[{"Mass", "->", "Light"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineField", "[", 
  RowBox[{"\[CapitalPsi]", ",", "Fermion", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", 
     RowBox[{"SU2L", "[", "adj", "]"}], "}"}]}], ",", 
   RowBox[{"Mass", "->", "Heavy"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.948551373640986*^9, 3.9485513783381567`*^9}, {
  3.954605276117243*^9, 3.9546052762839108`*^9}, {3.954605824762919*^9, 
  3.9546058250271997`*^9}, {3.9546061374700603`*^9, 3.954606146438319*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"8927c46f-d452-4aad-9f0e-05f519846095"],

Cell[TextData[{
 "Add Yukawa couplings for Dirac neutrino mass with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Nu]", "R"], TraditionalForm]],ExpressionUUID->
  "2f24dc40-3ec2-4d31-9c9b-0416e4323ec3"],
 " and \[CapitalPsi]"
}], "Text",
 CellChangeTimes->{{3.954605319583963*^9, 3.954605385287854*^9}, {
  3.954605999456934*^9, 
  3.954606007947209*^9}},ExpressionUUID->"e80d51b4-2a1d-4050-82d7-\
92c2d344a7a6"],

Cell[BoxData[{
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"Y\[Nu]", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", 
     RowBox[{"Flavor", ",", "Flavor"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"Y\[CapitalPsi]", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", "Flavor", "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.954605401927967*^9, 3.9546054412396593`*^9}, {
  3.954605787025375*^9, 3.9546057914435177`*^9}, {3.9546060353996077`*^9, 
  3.954606036340412*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"a9167eef-84da-4fb0-8b93-7ca0b7dff6c9"],

Cell["Define group objects shortcuts", "Text",
 CellChangeTimes->{{3.953654095490171*^9, 3.9536541039115133`*^9}, {
  3.958012305735093*^9, 
  3.958012313637702*^9}},ExpressionUUID->"b328669c-feb2-456d-b884-\
92af28aba366"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Tfund", "[", 
    RowBox[{"a_", ",", "i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"CG", "[", 
    RowBox[{
     RowBox[{"gen", "[", 
      RowBox[{"SU2L", "[", "fund", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "i", ",", "j"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]SU2L", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"CG", "[", 
    RowBox[{
     RowBox[{"eps", "[", "SU2L", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["H", "~"], "[", "i_", "]"}], ":=", 
   RowBox[{"RelabelIndices", "[", 
    RowBox[{
     RowBox[{"\[Epsilon]SU2L", "[", 
      RowBox[{"i", ",", "rind"}], "]"}], 
     RowBox[{"Bar", "@", 
      RowBox[{"H", "[", "rind", "]"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.953653424832994*^9, 3.953653474313025*^9}, {
   3.953653808477597*^9, 3.95365384346242*^9}, {3.953653884693512*^9, 
   3.953653901557295*^9}, 3.953653963698757*^9, {3.954605585369196*^9, 
   3.9546056321230993`*^9}, {3.954605666338724*^9, 3.954605696349801*^9}, {
   3.954605731062953*^9, 3.9546057395105*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"fb46b599-f7b7-47eb-b173-78c76aed80a5"],

Cell["Write the Lagrangian", "Text",
 CellChangeTimes->{{3.938176157417261*^9, 3.938176168608695*^9}, {
  3.9485509935188627`*^9, 3.94855100649012*^9}, {3.95365324837895*^9, 
  3.9536532522284718`*^9}, {3.954605868999969*^9, 3.954605870747978*^9}, {
  3.958012315782189*^9, 
  3.958012317869871*^9}},ExpressionUUID->"966f68ac-d6b2-4ce4-a839-\
3d2ebf791c0c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"LSM", "+", 
     RowBox[{"FreeLag", "[", "\[Nu]R", "]"}], "+", 
     RowBox[{"FreeLag", "[", "\[CapitalPsi]", "]"}], "+", 
     RowBox[{"PlusHc", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Y\[Nu]", "[", 
         RowBox[{"p", ",", "r"}], "]"}], " ", 
        RowBox[{
         RowBox[{"Bar", "@", 
          RowBox[{"l", "[", 
           RowBox[{"i", ",", "p"}], "]"}]}], "**", 
         RowBox[{"\[Nu]R", "[", "r", "]"}]}], 
        RowBox[{
         OverscriptBox["H", "~"], "[", "i", "]"}]}], " ", "+", 
       RowBox[{
        RowBox[{"Y\[CapitalPsi]", "[", "p", "]"}], 
        RowBox[{
         RowBox[{"Bar", "@", 
          RowBox[{"l", "[", 
           RowBox[{"i", ",", "p"}], "]"}]}], "**", 
         RowBox[{"\[CapitalPsi]", "[", "a", "]"}]}], " ", "2", 
        RowBox[{"Tfund", "[", 
         RowBox[{"a", ",", "i", ",", "j"}], "]"}], 
        RowBox[{
         OverscriptBox["H", "~"], "[", "j", "]"}]}]}], " ", "]"}]}], "//", 
    "RelabelIndices"}], "//", "NiceForm"}]}]], "Input",
 CellChangeTimes->{{3.9381761701934233`*^9, 3.938176190092472*^9}, {
   3.938176350622957*^9, 3.938176351561969*^9}, {3.948551448475272*^9, 
   3.948551452522534*^9}, {3.954605231811438*^9, 3.954605240837615*^9}, {
   3.954605450952261*^9, 3.9546054678739033`*^9}, {3.954605526434779*^9, 
   3.954605542249721*^9}, {3.954605750451433*^9, 3.95460583948127*^9}, {
   3.954605877856464*^9, 3.954605987733509*^9}, {3.954606028815713*^9, 
   3.954606033189299*^9}, {3.954606172953495*^9, 3.95460617383668*^9}, 
   3.9582129512933064`*^9},
 CellLabel->
  "In[132]:=",ExpressionUUID->"c0ec64e3-30d6-40d2-99e4-ef9526da81cc"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", "4"], 
      FractionBox["1", 
       SuperscriptBox[
        SubscriptBox["g", "Y"], "2"]], 
      SuperscriptBox[
       SuperscriptBox["B", 
        StyleBox[
         TemplateBox[{"\[Mu]", "\[Nu]"},
          "RowDefault"],
         FontSize->10]], "2"]}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], 
     FractionBox["1", 
      SuperscriptBox[
       SubscriptBox["g", "s"], "2"]], 
     SuperscriptBox[
      SuperscriptBox["G", 
       StyleBox[
        TemplateBox[{"\[Mu]", "\[Nu]", "A"},
         "RowDefault"],
        FontSize->10]], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "4"], 
     FractionBox["1", 
      SuperscriptBox[
       SubscriptBox["g", "L"], "2"]], 
     SuperscriptBox[
      SuperscriptBox["W", 
       StyleBox[
        TemplateBox[{"\[Mu]", "\[Nu]", "I"},
         "RowDefault"],
        FontSize->10]], "2"]}], "+", 
    RowBox[{
     TemplateBox[{
       SubscriptBox["D", "\[Mu]"], 
       SubscriptBox[
        OverscriptBox["H", 
         StyleBox["_", FontWeight -> Bold]], 
        StyleBox["i", FontSize -> 10]]},
      "RowDefault"], 
     TemplateBox[{
       SubscriptBox["D", "\[Mu]"], 
       SuperscriptBox["H", 
        StyleBox["i", FontSize -> 10]]},
      "RowDefault"]}], "+", 
    RowBox[{"\[Mu]H2", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["d", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["a",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["d", 
            StyleBox[
             TemplateBox[{"a", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["e", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["e", 
            StyleBox["p", FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["l", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["i",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "L"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["l", 
            StyleBox[
             TemplateBox[{"i", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["q", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox[
           TemplateBox[{"a", "i"},
            "RowDefault"],
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "L"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["q", 
            StyleBox[
             TemplateBox[{"a", "i", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["u", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["a",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["u", 
            StyleBox[
             TemplateBox[{"a", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["\[Nu]R", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["\[Nu]R", 
            StyleBox["p", FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     OverscriptBox["m\[Nu]R", 
      StyleBox["_",
       FontWeight->Bold]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[Nu]R", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        RowBox[{"C", 
         SubscriptBox["P", "L"]}], "\[CenterDot]", 
        SuperscriptBox[
         SuperscriptBox[
          OverscriptBox["\[Nu]R", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["p",
           FontSize->10]], "T"], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     FractionBox["1", "2"], "m\[Nu]R", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         SuperscriptBox["\[Nu]R", 
          StyleBox["p",
           FontSize->10]], "T"], "\[CenterDot]", 
        RowBox[{"C", 
         SubscriptBox["P", "R"]}], "\[CenterDot]", 
        SuperscriptBox["\[Nu]R", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["\[CapitalPsi]", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["I",
           FontSize->10]], "\[CenterDot]", 
         SubscriptBox["\[Gamma]", 
          StyleBox["\[Mu]",
           FontSize->10]], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["\[CapitalPsi]", 
            StyleBox["I", FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{"M\[CapitalPsi]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["I",
          FontSize->10]], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["I",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{"\[Lambda]H", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]]}], "-", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox[
       SubscriptBox["Y", "d"], 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["d", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["q", 
         StyleBox[
          TemplateBox[{"a", "i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox[
       SubscriptBox["Y", "e"], 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["e", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["l", 
         StyleBox[
          TemplateBox[{"i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "e"], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["i",
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["e", 
         StyleBox["r",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{
     SuperscriptBox["Y\[Nu]", 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["j",
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[Nu]R", 
         StyleBox["r",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"j", "i"},
        "RowDefault"],
       FontSize->10]]}], "-", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "d"], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["q", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox[
          TemplateBox[{"a", "i"},
           "RowDefault"],
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["d", 
         StyleBox[
          TemplateBox[{"a", "r"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "u"], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["q", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox[
          TemplateBox[{"a", "j"},
           "RowDefault"],
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["u", 
         StyleBox[
          TemplateBox[{"a", "r"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"j", "i"},
        "RowDefault"],
       FontSize->10]]}], "-", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox[
       SubscriptBox["Y", "u"], 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["u", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["q", 
         StyleBox[
          TemplateBox[{"a", "i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["\[CurlyEpsilon]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"i", "j"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["Y\[Nu]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[Nu]R", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["l", 
         StyleBox[
          TemplateBox[{"i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["\[CurlyEpsilon]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"i", "j"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"2", 
     SuperscriptBox["Y\[CapitalPsi]", 
      StyleBox["p",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["k",
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["I",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"j", "i"},
        "RowDefault"],
       FontSize->10]], 
     SubsuperscriptBox["T", 
      StyleBox["j",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"I", "k"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"2", 
     SuperscriptBox[
      OverscriptBox["Y\[CapitalPsi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["p",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["I",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["l", 
         StyleBox[
          TemplateBox[{"k", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["\[CurlyEpsilon]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"i", "j"},
        "RowDefault"],
       FontSize->10]], 
     SubsuperscriptBox["T", 
      StyleBox["k",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"I", "i"},
        "RowDefault"],
       FontSize->10]]}]}], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{{3.9381763473221493`*^9, 3.938176351876526*^9}, 
   3.938176396451195*^9, 3.948548972206572*^9, 3.948550506823691*^9, 
   3.9485506249352713`*^9, 3.9485513934611197`*^9, 3.948551452942121*^9, {
   3.9485523813607607`*^9, 3.948552398731975*^9}, {3.949152594359055*^9, 
   3.949152606293351*^9}, 3.949155716956829*^9, 3.952642457640925*^9, 
   3.952642528726469*^9, 3.952643534823031*^9, 3.952644201788301*^9, 
   3.9526946231941557`*^9, 3.952775541235198*^9, 3.952775957335679*^9, 
   3.952776240465975*^9, 3.953653172429523*^9, 3.953654166091058*^9, 
   3.953654513123823*^9, {3.953656541841448*^9, 3.9536565457435303`*^9}, 
   3.954603690833893*^9, 3.954606012641387*^9, 3.954606045599474*^9, {
   3.9546061545032263`*^9, 3.9546061744155893`*^9}, 3.954606894052319*^9, 
   3.9546286697374697`*^9, {3.954629907184555*^9, 3.954629936384563*^9}, 
   3.954630357423484*^9, 3.9546304607352448`*^9, 3.954778367381165*^9, 
   3.954778415014879*^9, 3.955559037244998*^9, 3.955630263639606*^9, 
   3.957944315126163*^9, 3.958028117195695*^9, 3.958034094162793*^9, 
   3.958037129870153*^9, {3.95804214168259*^9, 3.9580421519097843`*^9}, 
   3.958128250470028*^9, 3.958185878488257*^9, 3.958192267947279*^9, {
   3.958212792130013*^9, 3.958212816136445*^9}, 3.958212966546307*^9, 
   3.958213086217304*^9, 3.9582155522107573`*^9, 3.9584594104400873`*^9, 
   3.9585790319122143`*^9, 3.958580714394558*^9, 3.958581515562923*^9, 
   3.959164563000937*^9, 3.959180549084133*^9},
 CellLabel->
  "Out[132]//NiceForm=",ExpressionUUID->"0b07b673-c614-44bf-9697-\
f31aa6d3acdf"]
}, Open  ]],

Cell["Approximation used on the results", "Text",
 CellChangeTimes->{{3.954606453742791*^9, 3.954606456907856*^9}, {
  3.958012323328079*^9, 
  3.9580123346154013`*^9}},ExpressionUUID->"2f5d3c60-5c07-4d8a-bce5-\
3623acc607c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NeglectSmall", "[", "expr_", "]"}], ":=", 
   RowBox[{"expr", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Coupling", "[", 
       RowBox[{
        RowBox[{"Y\[Nu]", "|", "Ye", "|", "m\[Nu]R"}], ",", "___"}], "]"}], "->",
       "0"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9546062726677837`*^9, 3.954606421327887*^9}, 
   3.95794439877604*^9, {3.958011894976119*^9, 3.958011915548636*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"8d67cd71-635b-436e-a8be-193f7b4dbd74"]
}, Closed]],

Cell[CellGroupData[{

Cell["Model definition", "Subsection",
 CellChangeTimes->{{3.948549002372016*^9, 3.948549004115147*^9}, {
   3.948552305214492*^9, 3.948552305322421*^9}, 3.949152445314993*^9, {
   3.949152496832589*^9, 3.949152497325132*^9}, {3.9527760633613987`*^9, 
   3.95277606494071*^9}},ExpressionUUID->"9e6bae58-66b4-4852-a7f8-\
67910bc4beeb"],

Cell[CellGroupData[{

Cell["Fields and couplings", "Subsubsection",
 CellChangeTimes->{{3.953654078367618*^9, 
  3.9536540816533117`*^9}},ExpressionUUID->"f62b998e-3873-47df-a31d-\
fad79f9460d9"],

Cell["New fields", "Text",
 CellChangeTimes->{{3.878792650115407*^9, 3.878792669779684*^9}, {
  3.879436496406775*^9, 3.879436509851184*^9}, {3.879436676311966*^9, 
  3.879436676453746*^9}, {3.937314056085113*^9, 
  3.937314057290769*^9}},ExpressionUUID->"e324a1b9-6d9a-4357-a277-\
7699537ce253"],

Cell[BoxData[{
 RowBox[{"DefineField", "[", 
  RowBox[{"F", ",", "Fermion", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", 
     RowBox[{"SU2L", "[", "fund", "]"}], "}"}]}], ",", 
   RowBox[{"Charges", "->", 
    RowBox[{"{", 
     RowBox[{"U1Y", "[", 
      RowBox[{"1", "/", "2"}], "]"}], "}"}]}], ",", 
   RowBox[{"Mass", "->", "Heavy"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineField", "[", 
  RowBox[{"S", ",", "Scalar", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", 
     RowBox[{"SU2L", "[", "fund", "]"}], "}"}]}], ",", 
   RowBox[{"Charges", "->", 
    RowBox[{"{", 
     RowBox[{"U1Y", "[", 
      RowBox[{"1", "/", "2"}], "]"}], "}"}]}], ",", 
   RowBox[{"Mass", "->", "Heavy"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.878612753552659*^9, 3.878612812483905*^9}, {
   3.879424390000761*^9, 3.8794243933304977`*^9}, {3.936979236416108*^9, 
   3.9369792392752323`*^9}, {3.936979274963255*^9, 3.936979312856263*^9}, {
   3.936987043959127*^9, 3.93698704465328*^9}, {3.936987300441543*^9, 
   3.9369873010703382`*^9}, {3.937053067900124*^9, 3.937053070237816*^9}, {
   3.938176059098959*^9, 3.938176062393731*^9}, {3.948549185480216*^9, 
   3.9485491856904297`*^9}, {3.948549242489849*^9, 3.9485492469737263`*^9}, {
   3.9485505962535152`*^9, 3.9485505968067913`*^9}, 3.948550646427806*^9, {
   3.948552322622223*^9, 3.948552364511714*^9}, {3.949152501120685*^9, 
   3.94915250458664*^9}, {3.9491530064685307`*^9, 3.9491530073172207`*^9}, {
   3.94915306818363*^9, 3.949153123835247*^9}, {3.949155679032444*^9, 
   3.949155702597745*^9}, {3.9536554453485823`*^9, 3.953655456936433*^9}, {
   3.954606503646946*^9, 3.9546065040183077`*^9}, {3.9546342228863707`*^9, 
   3.954634223501913*^9}, {3.954779773325307*^9, 3.954779777527796*^9}, {
   3.954780758853835*^9, 3.9547807611046658`*^9}, {3.958035680963448*^9, 
   3.95803568151201*^9}, {3.9580360293088408`*^9, 3.958036040525875*^9}, {
   3.958036229539863*^9, 3.958036256709546*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"e2c08e13-01c9-481e-a42d-f0b2e00b376e"],

Cell["New couplings", "Text",
 CellChangeTimes->{{3.8787927237165623`*^9, 3.87879273267238*^9}, {
  3.879436519899828*^9, 3.879436527426305*^9}, {3.937314052908773*^9, 
  3.937314053548794*^9}},ExpressionUUID->"de0ccfa1-cf89-4671-94b4-\
c8504ab6d8fa"],

Cell[BoxData[{
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"\[Lambda]S", ",", 
   RowBox[{"SelfConjugate", "->", "True"}]}], "]"}], "\n", 
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"\[Lambda]HS1", ",", 
   RowBox[{"SelfConjugate", "->", "True"}]}], "]"}], "\n", 
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"\[Lambda]HS2", ",", 
   RowBox[{"SelfConjugate", "->", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.949155545650156*^9, 3.949155545997903*^9}, {
  3.954779953708218*^9, 3.9547799699395247`*^9}, {3.9580357153458633`*^9, 
  3.958035718461917*^9}, {3.958036376366405*^9, 3.958036381098402*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"63148642-569f-4e22-b6fd-742afe624f46"],

Cell[BoxData[{
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"Y\[Delta]", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", "Flavor", "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineCoupling", "[", "YTL", "]"}], "\n", 
 RowBox[{"DefineCoupling", "[", "YTR", "]"}]}], "Input",
 CellChangeTimes->{{3.93698077794375*^9, 3.936980802329134*^9}, {
   3.936980845892325*^9, 3.9369808540781093`*^9}, {3.936981372398434*^9, 
   3.9369813825232563`*^9}, {3.936984951743932*^9, 3.936984953311659*^9}, 
   3.9485494489408607`*^9, {3.948550254659457*^9, 3.948550256466543*^9}, {
   3.948552415201295*^9, 3.948552469824047*^9}, {3.949154762847398*^9, 
   3.949154779234448*^9}, {3.949154881926412*^9, 3.9491548903435707`*^9}, {
   3.953655475124259*^9, 3.9536554768080378`*^9}, {3.953656196404394*^9, 
   3.9536562214098673`*^9}, 3.9546067696882067`*^9, {3.954634377530404*^9, 
   3.9546343954526043`*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"26d57d5b-3771-4d28-ba65-f35adb49a950"]
}, Closed]],

Cell[CellGroupData[{

Cell["Lagrangian", "Subsubsection",
 CellChangeTimes->{{3.878613568433921*^9, 3.878613569817117*^9}, {
  3.878792991229582*^9, 3.878792991557339*^9}, {3.878793702516142*^9, 
  3.878793703149097*^9}, {3.879436557315653*^9, 3.879436558388863*^9}, {
  3.953655779608577*^9, 
  3.953655782960349*^9}},ExpressionUUID->"f8d00ab4-2a2f-4b65-b06c-\
f12beabbfa1f"],

Cell["Scalar potential", "Text",
 CellChangeTimes->{{3.9536541078868*^9, 
  3.953654111005299*^9}},ExpressionUUID->"12d1f8cd-46f3-49c0-bd88-\
dcb2e96c9990"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Vext", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Lambda]S", "[", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Bar", "@", 
         RowBox[{"S", "[", "j", "]"}]}], 
        RowBox[{"S", "[", "j", "]"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Bar", "@", 
         RowBox[{"S", "[", "i", "]"}]}], 
        RowBox[{"S", "[", "i", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"\[Lambda]HS1", "[", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Bar", "@", 
         RowBox[{"S", "[", "j", "]"}]}], 
        RowBox[{"S", "[", "j", "]"}]}], ")"}], 
      RowBox[{"Bar", "@", 
       RowBox[{"H", "[", "i", "]"}]}], 
      RowBox[{"H", "[", "i", "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Lambda]HS2", "[", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Bar", "@", 
         RowBox[{"S", "[", "j", "]"}]}], 
        RowBox[{"H", "[", "j", "]"}]}], ")"}], 
      RowBox[{"Bar", "@", 
       RowBox[{"H", "[", "i", "]"}]}], 
      RowBox[{"S", "[", "i", "]"}]}]}], "//", "RelabelIndices"}], "//", 
   "NiceForm"}]}]], "Input",
 CellChangeTimes->{{3.949154445457944*^9, 3.9491544793548326`*^9}, {
  3.949155203344952*^9, 3.949155212268959*^9}, {3.949155509150002*^9, 
  3.949155540273715*^9}, {3.9536557335764627`*^9, 3.953655738541046*^9}, {
  3.9536559286602373`*^9, 3.953655966187151*^9}, {3.958035722751707*^9, 
  3.958035724406979*^9}, {3.9580363262145042`*^9, 3.958036336050713*^9}, {
  3.9580363728406982`*^9, 3.958036396290942*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"f57c9349-beaa-4efc-83ff-139056e82937"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{"\[Lambda]HS2", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["S", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["S", 
      StyleBox["i",
       FontSize->10]]}], "+", 
    RowBox[{"\[Lambda]HS1", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["S", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["S", 
      StyleBox["j",
       FontSize->10]]}], "+", 
    RowBox[{"\[Lambda]S", 
     SubscriptBox[
      OverscriptBox["S", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["S", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["S", 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["S", 
      StyleBox["j",
       FontSize->10]]}]}], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{
  3.94915512575371*^9, 3.94915517628371*^9, {3.949155207237067*^9, 
   3.9491552132732477`*^9}, 3.949155514306821*^9, 3.949155575225278*^9, 
   3.949155732784685*^9, 3.952644203170895*^9, 3.952775541852614*^9, 
   3.952775957941749*^9, 3.9527765117237997`*^9, 3.953655969327381*^9, 
   3.953656002800696*^9, 3.9536567416120167`*^9, 3.954455887679262*^9, {
   3.954634352946013*^9, 3.954634361063671*^9}, {3.954779600670114*^9, 
   3.954779612206388*^9}, 3.954779790281979*^9, 3.954780132288637*^9, 
   3.954780771721171*^9, 3.958035743740314*^9, 3.95803640481454*^9, 
   3.9580372384726477`*^9, 3.958185986827868*^9, 3.9581923743433027`*^9, 
   3.958215858778985*^9, 3.958459720324123*^9, 3.958580714424713*^9, 
   3.958581515585835*^9, 3.95916456303014*^9, 3.959180549114492*^9},
 CellLabel->
  "Out[142]//NiceForm=",ExpressionUUID->"6b5ff204-81e7-4d25-81f8-\
875d9ba1bc26"]
}, Open  ]],

Cell["Doublet interactions", "Text",
 CellChangeTimes->{{3.95365411673913*^9, 3.953654121218809*^9}, {
  3.953656074796822*^9, 3.953656081951953*^9}, {3.9580364149342537`*^9, 
  3.958036417761752*^9}, {3.958036480729062*^9, 
  3.95803648333841*^9}},ExpressionUUID->"c08d8233-387e-4e3f-b608-\
07ee9129bd8e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Lint", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"PlusHc", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Y\[Delta]", "[", "p", "]"}], 
       RowBox[{
        RowBox[{"Bar", "@", 
         RowBox[{"F", "[", "i", "]"}]}], "**", 
        RowBox[{"\[Nu]R", "[", "p", "]"}]}], 
       RowBox[{"S", "[", "i", "]"}]}], "+", " ", 
      RowBox[{
       RowBox[{"YTL", "[", "]"}], "2", 
       RowBox[{"Tfund", "[", 
        RowBox[{"a", ",", "i", ",", "j"}], "]"}], 
       RowBox[{
        RowBox[{"Bar", "@", 
         RowBox[{"F", "[", "i", "]"}]}], "**", "PL", "**", 
        RowBox[{"\[CapitalPsi]", "[", "a", "]"}]}], 
       RowBox[{"S", "[", "j", "]"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"YTR", "[", "]"}], "2", 
       RowBox[{"Tfund", "[", 
        RowBox[{"a", ",", "i", ",", "j"}], "]"}], 
       RowBox[{
        RowBox[{"Bar", "@", 
         RowBox[{"F", "[", "i", "]"}]}], "**", "PR", "**", 
        RowBox[{"\[CapitalPsi]", "[", "a", "]"}]}], 
       RowBox[{"S", "[", "j", "]"}]}]}], "]"}], "//", "ContractCGs"}], "//", 
   "NiceForm"}]}]], "Input",
 CellChangeTimes->{{3.953656094251069*^9, 3.953656233280684*^9}, {
   3.954606682203504*^9, 3.954606682672161*^9}, 3.954606764259017*^9, {
   3.954634367880896*^9, 3.9546344215503683`*^9}, {3.9580365038815317`*^9, 
   3.958036550591949*^9}, {3.958036594640827*^9, 3.958036621455552*^9}, {
   3.9581856659143343`*^9, 3.958185667302384*^9}, {3.95858030372976*^9, 
   3.958580339755393*^9}, {3.958580396015862*^9, 3.958580401177331*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"62d1e270-aec0-4993-ad5b-9fb4f193661d"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["Y\[Delta]", 
      StyleBox["p",
       FontSize->10]], 
     SuperscriptBox["S", 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubscriptBox[
         OverscriptBox["F", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["i",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[Nu]R", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["Y\[Delta]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["p",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["S", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[Nu]R", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["F", 
         StyleBox["i",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"2", "YTL", 
     SuperscriptBox["S", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubscriptBox[
         OverscriptBox["F", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["i",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["a",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubsuperscriptBox["T", 
      StyleBox["j",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"a", "i"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"2", "YTR", 
     SuperscriptBox["S", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubscriptBox[
         OverscriptBox["F", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["i",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["a",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubsuperscriptBox["T", 
      StyleBox["j",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"a", "i"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"2", 
     OverscriptBox["YTR", 
      StyleBox["_",
       FontWeight->Bold]], 
     SubscriptBox[
      OverscriptBox["S", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["F", 
         StyleBox["i",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubsuperscriptBox["T", 
      StyleBox["i",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"a", "j"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"2", 
     OverscriptBox["YTL", 
      StyleBox["_",
       FontWeight->Bold]], 
     SubscriptBox[
      OverscriptBox["S", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["F", 
         StyleBox["i",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubsuperscriptBox["T", 
      StyleBox["i",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"a", "j"},
        "RowDefault"],
       FontSize->10]]}]}], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{
  3.9536562389825563`*^9, 3.953656308350976*^9, 3.9536567416227627`*^9, 
   3.954455887688507*^9, 3.954634427746128*^9, {3.954779600675623*^9, 
   3.954779612253222*^9}, 3.954779790290338*^9, 3.954780132349907*^9, 
   3.9547807717288094`*^9, 3.9580357437481623`*^9, 3.958036622849572*^9, 
   3.958037238481062*^9, 3.95818598683779*^9, 3.9581923743519783`*^9, 
   3.9582158587873383`*^9, 3.9584597203299437`*^9, 3.9585807144301653`*^9, 
   3.958581515592029*^9, 3.959164563036242*^9, 3.95918054911975*^9},
 CellLabel->
  "Out[143]//NiceForm=",ExpressionUUID->"17753a42-e093-41b0-b20d-\
a31c25cdbbd1"]
}, Open  ]],

Cell["Full Lagrangian", "Text",
 CellChangeTimes->{{3.9536541240289373`*^9, 
  3.95365412948556*^9}},ExpressionUUID->"93f9d4d5-0aff-4773-80a5-\
927a6f495412"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Lscalar", "=", 
   RowBox[{
    RowBox[{"FreeLag", "[", "S", "]"}], "-", "Vext"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lext", "=", 
   RowBox[{
    RowBox[{"FreeLag", "[", "F", "]"}], "+", "Lint"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8787929422513747`*^9, 3.878792961256059*^9}, {
   3.879436628300542*^9, 3.87943663717916*^9}, {3.879436869463221*^9, 
   3.879436888176004*^9}, {3.879439195661179*^9, 3.879439196110561*^9}, {
   3.936985687490207*^9, 3.936985691806013*^9}, {3.936986192322173*^9, 
   3.936986212105884*^9}, {3.93698629262461*^9, 3.936986300500868*^9}, {
   3.93731437195789*^9, 3.937314374052575*^9}, {3.937314487644415*^9, 
   3.937314501902465*^9}, {3.948550342765235*^9, 3.948550351245332*^9}, 
   3.953654035430148*^9, 3.953656281836626*^9, 3.954634436772781*^9},
 CellLabel->
  "In[144]:=",ExpressionUUID->"9296ef1a-64f0-45cc-ab66-305b2c66bf44"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LUV", "=", 
   RowBox[{"L0", "+", "Lscalar", "+", "Lext"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"CheckLagrangian", "@", "LUV"}]}], "Input",
 CellChangeTimes->{{3.937314092447466*^9, 3.937314095210797*^9}, {
   3.937314225887526*^9, 3.937314226039033*^9}, 3.937314368845379*^9, {
   3.9373144849056587`*^9, 3.937314511753968*^9}, {3.948550363670006*^9, 
   3.948550369343679*^9}, {3.9485503995711803`*^9, 3.948550402344015*^9}, {
   3.948551434076275*^9, 3.9485514570089197`*^9}, {3.9536540424511337`*^9, 
   3.95365405379608*^9}, {3.954634446176763*^9, 3.9546344468815823`*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"6b5da3f4-5603-40ff-a851-e80597c107d1"],

Cell[BoxData[
 InterpretationBox["\<\"Added new CG \\!\\(\\*RowBox[{\\\"cg1\\\"}]\\) with \
indices \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"SU2L\\\", \\\"[\\\", \
\\\"fund\\\", \\\"]\\\"}], \\\",\\\", RowBox[{\\\"SU2L\\\", \\\"[\\\", \
\\\"adj\\\", \\\"]\\\"}], \\\",\\\", RowBox[{\\\"SU2L\\\", \\\"[\\\", \
\\\"fund\\\", \\\"]\\\"}]}], \\\"}\\\"}]\\)\"\>",
  StringForm["Added new CG `1` with indices `2`", $CellContext`cg1, {
    $CellContext`SU2L[Matchete`fund], 
    $CellContext`SU2L[Matchete`adj], 
    $CellContext`SU2L[Matchete`fund]}],
  Editable->False]], "Echo",
 CellChangeTimes->{
  3.959180549135384*^9},ExpressionUUID->"fa434a0e-3be5-4b87-89fa-\
895cbb6794bc"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.937314330393386*^9, 3.9373143845799527`*^9, 3.937314525622312*^9, 
   3.937314592609779*^9, 3.937315254034579*^9, 3.938174198062413*^9, 
   3.938176360129835*^9, 3.9381763973911057`*^9, 3.948550369713271*^9, 
   3.9485504026910057`*^9, 3.948550507015861*^9, {3.948551420042983*^9, 
   3.948551457551764*^9}, 3.9491525947328043`*^9, 3.9526424867296543`*^9, 
   3.9526425310271683`*^9, 3.952694624124156*^9, 3.952775541354478*^9, 
   3.952775957437357*^9, 3.952776240576049*^9, {3.953654052108039*^9, 
   3.953654054145093*^9}, 3.953654168654673*^9, 3.953654513231825*^9, {
   3.9536562885742292`*^9, 3.9536563120242043`*^9}, 3.953656741715816*^9, 
   3.954455887788361*^9, {3.95463444174179*^9, 3.954634447294146*^9}, {
   3.954779600779909*^9, 3.954779612257781*^9}, 3.954779790393255*^9, 
   3.9547801324593554`*^9, 3.954780771829446*^9, 3.958035743852659*^9, 
   3.958036627543785*^9, 3.958037238582287*^9, 3.958185986942271*^9, 
   3.9581923744528427`*^9, 3.958215858888897*^9, 3.958459720436261*^9, 
   3.9585807145477057`*^9, 3.958581515694605*^9, 3.95916456314508*^9, 
   3.9591805492261953`*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"fe36d5fb-cf09-4002-8964-b3c5039e9f47"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Matching", "Subsection",
 CellChangeTimes->{{3.948550423767509*^9, 3.948550426039049*^9}, {
  3.952776093954834*^9, 3.952776095271985*^9}, {3.95277617036969*^9, 
  3.952776172235648*^9}},ExpressionUUID->"7cfeedcb-b8d9-4e6a-9f52-\
e134ebe2b449"],

Cell[CellGroupData[{

Cell["Match", "Subsubsection",
 CellChangeTimes->{{3.953654211333755*^9, 
  3.953654226023642*^9}},ExpressionUUID->"a4ef1dde-dd6d-4afa-9037-\
1d29892c4ed9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LEFT", "=", 
   RowBox[{
    RowBox[{"Match", "[", 
     RowBox[{"LUV", ",", 
      RowBox[{"LoopOrder", "->", "1"}], ",", 
      RowBox[{"EFTOrder", "->", "6"}]}], "]"}], "/.", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", 
      RowBox[{"-", "1"}]], "->", "0"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LEFTOff", "=", 
   RowBox[{"LEFT", "//", "GreensSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LEFTOn", "=", 
   RowBox[{"LEFT", "//", "EOMSimplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.948550433621798*^9, 3.948550469166044*^9}, {
   3.953654134689502*^9, 3.953654143362041*^9}, 3.953654173600254*^9, {
   3.953654426111896*^9, 3.95365443075245*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"a8d49fcb-5252-4ebc-8b00-2793206d3dfc"],

Cell[BoxData["\<\"The Lagrangian contains terms of lower power than dimension \
4. Defining effective couplings and assuming these terms to be dimension 4. \
Use 'PrintEffectiveCouplings' and 'ReplaceEffectiveCouplings' to recover \
explicit expressions.\"\>"], "Echo",
 CellChangeTimes->{
  3.9591805841634207`*^9},ExpressionUUID->"a6910678-9458-4918-982f-\
de019e326df2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Results", "Subsubsection",
 CellChangeTimes->{{3.953654204736412*^9, 
  3.953654231871387*^9}},ExpressionUUID->"bc23efc9-a0c8-47c8-a51e-\
e90fa4749fb4"],

Cell["Dipole contributions", "Text",
 CellChangeTimes->{{3.9536542460094957`*^9, 
  3.953654249474901*^9}},ExpressionUUID->"1e339d85-641b-40ec-b1a5-\
1f1119d8ef20"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SelectOperatorClass", "[", 
   RowBox[{"LEFTOn", ",", " ", 
    RowBox[{"{", 
     RowBox[{"\[Nu]R", ",", 
      RowBox[{"Bar", "@", "l"}], ",", 
      RowBox[{"Bar", "@", "H"}]}], "}"}], ",", " ", "2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "//", "EvaluateLoopFunctions"}], "//", "NeglectSmall"}], "//",
    "HcSimplify"}], "//", "NiceForm"}]}], "Input",
 CellChangeTimes->{{3.953654392073496*^9, 3.95365439485166*^9}, {
   3.954631323714571*^9, 3.9546313358450108`*^9}, {3.954631382731103*^9, 
   3.954631450460701*^9}, {3.9546314838451443`*^9, 3.9546314928818703`*^9}, {
   3.9546316558720903`*^9, 3.954631656158051*^9}, 3.954778551254241*^9, {
   3.9547792329804296`*^9, 3.95477925096673*^9}, {3.954779287191408*^9, 
   3.954779304899536*^9}, {3.955563401858543*^9, 3.955563425522077*^9}, {
   3.955633474848811*^9, 3.95563347705615*^9}, {3.958191679262672*^9, 
   3.9581916804634132`*^9}, {3.958581162592629*^9, 3.958581163839614*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"263b197f-d683-43f5-934d-939d50291d22"],

Cell[BoxData[
 FormBox[
  StyleBox[
   FormBox[
    RowBox[{"[", "\[ImaginaryI]", "\[HBar]", "MF", 
     OverscriptBox["YTL", 
      StyleBox["_",
       FontWeight->Bold]], 
     FractionBox["1", "M\[CapitalPsi]"], 
     SuperscriptBox["Y\[CapitalPsi]", 
      StyleBox["r",
       FontSize->10]], 
     SuperscriptBox["Y\[Delta]", 
      StyleBox["p",
       FontSize->10]], " ", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["MF", "2"], "-", 
         RowBox[{
          SuperscriptBox["MS", "2"], " ", 
          FormBox[
           StyleBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              FormBox[
               RowBox[{"Log", "[", 
                FractionBox[
                 SuperscriptBox["MF", "2"], 
                 SuperscriptBox["MS", "2"]], "]"}],
               StandardForm]}], ")"}],
            SpanSymmetric->False],
           StandardForm]}]}], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["W", 
      StyleBox[
       TemplateBox[{"\[Mu]", "\[Nu]", "I"},
        "RowDefault"],
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["j",
          FontSize->10], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        RowBox[{
         SubscriptBox["\[CapitalGamma]", 
          StyleBox[
           TemplateBox[{"\[Mu]", "\[Nu]"},
            "RowDefault"],
           FontSize->10]], 
         SubscriptBox["P", "R"]}], "\[CenterDot]", 
        SuperscriptBox["\[Nu]R", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["cg1", 
      StyleBox[
       TemplateBox[{"i", "I", "j"},
        "RowDefault"],
       FontSize->10]], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["MF", "2"], "-", 
         SuperscriptBox["MS", "2"]}], ")"}], "2"]], "+", 
     StyleBox[
      RowBox[{"H", ".", "c", "."}],
      FontSize->14], "]"}],
    StandardForm], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{
  3.953654317456662*^9, 3.953654392822213*^9, 3.953654657273389*^9, 
   3.953656688887128*^9, 3.95460383525424*^9, {3.954631375177557*^9, 
   3.954631385285098*^9}, {3.954631423446978*^9, 3.954631451760807*^9}, {
   3.954631488949254*^9, 3.9546314952500257`*^9}, 3.9546317104559393`*^9, 
   3.954632157818219*^9, 3.9546354244778957`*^9, {3.9547792744907007`*^9, 
   3.954779305433415*^9}, 3.955563254151478*^9, {3.955563402869606*^9, 
   3.955563426086581*^9}, 3.955630395508709*^9, 3.955633528599962*^9, 
   3.955633678422282*^9, {3.957612361072661*^9, 3.957612361416028*^9}, 
   3.958035790216997*^9, 3.95803667353714*^9, 3.958037283389536*^9, 
   3.958186031636042*^9, 3.9581916898438387`*^9, 3.958192418836699*^9, 
   3.9582159048558702`*^9, 3.958459766761242*^9, 3.958580760490761*^9, 
   3.9585811643129683`*^9, 3.958581560911543*^9, 3.959164609175675*^9, 
   3.959180594791544*^9},
 CellLabel->
  "Out[152]//NiceForm=",ExpressionUUID->"55f1c361-9614-4fc4-ad0b-\
f5122101a667"]
}, Open  ]],

Cell["Dim 4 mass contributions", "Text",
 CellChangeTimes->{{3.95365425617632*^9, 
  3.953654280134169*^9}},ExpressionUUID->"659a98df-9f60-47b1-8fc4-\
0e918de5d526"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SelectOperatorClass", "[", 
   RowBox[{"LEFTOn", ",", " ", 
    RowBox[{"{", 
     RowBox[{"\[Nu]R", ",", 
      RowBox[{"Bar", "@", "l"}], ",", 
      RowBox[{"Bar", "@", "H"}]}], "}"}], ",", " ", "0"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "NeglectSmall"}]}], "Input",
 CellChangeTimes->{{3.948551639804701*^9, 3.948551643258757*^9}, {
   3.94855167945002*^9, 3.948551730335732*^9}, {3.953654179557032*^9, 
   3.9536541806045713`*^9}, 3.953654252693667*^9, 3.953654283320574*^9, {
   3.953654397786209*^9, 3.9536544098395977`*^9}, {3.9546314974534817`*^9, 
   3.954631532287971*^9}, {3.954631665384068*^9, 3.954631669363304*^9}, {
   3.954635344823818*^9, 3.954635378045632*^9}, 3.954778554256612*^9, {
   3.954779254828083*^9, 3.954779276781884*^9}, {3.954779313562562*^9, 
   3.954779337442774*^9}, {3.954779496880571*^9, 3.95477953449828*^9}, {
   3.9555634288104563`*^9, 3.955563439166561*^9}, {3.955633532560176*^9, 
   3.95563354315281*^9}, {3.9556336043507843`*^9, 3.955633604667221*^9}, {
   3.9556336811428337`*^9, 3.955633687950575*^9}, {3.9580358024024277`*^9, 
   3.9580358073518353`*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"46bc9f3c-93a3-4863-8edb-b9592e0fbf25"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.948551640436532*^9, {3.9485516919428864`*^9, 3.9485517003280478`*^9}, 
   3.948551730647553*^9, 3.952642678203236*^9, 3.9526947678686457`*^9, 
   3.952775542177237*^9, 3.95277595825884*^9, 3.952776390501237*^9, {
   3.953654317396167*^9, 3.953654317518395*^9}, {3.9536543983213253`*^9, 
   3.953654410565592*^9}, 3.9536546573162746`*^9, 3.953656688935528*^9, 
   3.954603835292886*^9, {3.9546314983342333`*^9, 3.954631516029389*^9}, 
   3.954631710784648*^9, 3.954632158105061*^9, {3.954635351205616*^9, 
   3.954635359675166*^9}, 3.954635424722313*^9, {3.954779315100883*^9, 
   3.954779338232347*^9}, {3.9547795020715017`*^9, 3.954779535100548*^9}, 
   3.955563254315022*^9, {3.955563430235355*^9, 3.955563439798201*^9}, 
   3.955630395711153*^9, {3.9556335288048677`*^9, 3.9556335436705236`*^9}, 
   3.9556336051828747`*^9, {3.955633683192253*^9, 3.9556336883119793`*^9}, 
   3.957612361228918*^9, 3.957612394210484*^9, {3.9580357966997843`*^9, 
   3.958035807765572*^9}, 3.958036673690091*^9, 3.958037283506587*^9, 
   3.9581860317586946`*^9, 3.958192418951346*^9, 3.9582159049775267`*^9, 
   3.958459766874855*^9, 3.958580760609029*^9, 3.958581561029768*^9, 
   3.959164609293392*^9, 3.95918059490903*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"f0497eee-5847-4f58-a9a1-c8c678dddec2"]
}, Open  ]],

Cell["Dim 6 mass contributions", "Text",
 CellChangeTimes->{{3.95365425617632*^9, 
  3.9536542892424*^9}},ExpressionUUID->"b4fa122e-674f-4760-b0ad-dbd4b0d499b7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SelectOperatorClass", "[", 
   RowBox[{"LEFTOn", ",", " ", 
    RowBox[{"{", 
     RowBox[{"\[Nu]R", ",", 
      RowBox[{"Bar", "@", "l"}], ",", 
      RowBox[{"Bar", "@", "H"}], ",", "H", ",", 
      RowBox[{"Bar", "@", "H"}]}], "}"}], ",", " ", "0"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", "NeglectSmall"}], "//", "HcSimplify"}], "//", 
  "NiceForm"}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", 
  RowBox[{
   RowBox[{"\[Lambda]HS2", "[", "]"}], "->", "0"}]}]}], "Input",
 CellChangeTimes->{{3.95270532963734*^9, 3.952705332036902*^9}, 
   3.953654294622913*^9, {3.953654415006632*^9, 3.9536544170065002`*^9}, {
   3.954631686854109*^9, 3.9546316949626007`*^9}, {3.9546318867754097`*^9, 
   3.9546318963911753`*^9}, 3.954778559730896*^9, {3.954779347034803*^9, 
   3.954779362470519*^9}, 3.954779394182234*^9, {3.9547794344318457`*^9, 
   3.9547794580210543`*^9}, {3.954779539805078*^9, 3.954779579811755*^9}, {
   3.955563453182654*^9, 3.955563456179744*^9}, {3.955633692813849*^9, 
   3.9556336941213408`*^9}, 3.95803581051229*^9, {3.958036679940401*^9, 
   3.958036680768527*^9}, {3.958036721955779*^9, 3.958036774690387*^9}, {
   3.958581170513365*^9, 3.958581174171385*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"cb5626fb-fe33-43df-9e3b-06841555bff6"],

Cell[BoxData[
 FormBox[
  StyleBox[
   FormBox[
    RowBox[{"[", "-", "\[HBar]", "MF", 
     OverscriptBox["YTL", 
      StyleBox["_",
       FontWeight->Bold]], "\[Lambda]HS2", 
     FractionBox["1", "M\[CapitalPsi]"], 
     SuperscriptBox["Y\[CapitalPsi]", 
      StyleBox["r",
       FontSize->10]], 
     SuperscriptBox["Y\[Delta]", 
      StyleBox["p",
       FontSize->10]], 
     RowBox[{
      SubscriptBox["LF", 
       RowBox[{"2", ",", "1", ",", "0"}]], "[", "MS", ",", "MF", "]"}], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["k",
          FontSize->10], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[Nu]R", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"k", "i"},
        "RowDefault"],
       FontSize->10]], "+", 
     StyleBox[
      RowBox[{"H", ".", "c", "."}],
      FontSize->14], "]"}],
    StandardForm], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{
  3.9527053327087307`*^9, 3.9527755422092743`*^9, 3.952775958278635*^9, 
   3.9527763905899773`*^9, 3.953654317584166*^9, 3.953654417749016*^9, 
   3.953654657363408*^9, 3.9536566889854918`*^9, 3.9546038353335323`*^9, 
   3.9546317116171923`*^9, 3.954631897363463*^9, 3.954632158774419*^9, 
   3.9546354253993673`*^9, 3.954779365330906*^9, 3.954779395566934*^9, {
   3.954779457412986*^9, 3.954779460508761*^9}, {3.95477954886992*^9, 
   3.954779581247466*^9}, 3.955563254589467*^9, {3.955563454337291*^9, 
   3.955563456969782*^9}, 3.955630396306589*^9, 3.955633529449215*^9, 
   3.955633695176025*^9, 3.957612395705126*^9, 3.9580358110785637`*^9, {
   3.958036673913815*^9, 3.95803668119921*^9}, {3.9580367332919207`*^9, 
   3.958036736609071*^9}, 3.9580367753211727`*^9, 3.958037283687817*^9, 
   3.958186031949053*^9, 3.9581924191383543`*^9, 3.958215905162781*^9, 
   3.958459767051916*^9, 3.958580760817707*^9, 3.958581174735091*^9, 
   3.958581561242854*^9, 3.9591646095025682`*^9, 3.9591805951251383`*^9},
 CellLabel->
  "Out[156]//NiceForm=",ExpressionUUID->"b722fc54-74f1-4106-adad-\
98fbd6a00de4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9527053327087307`*^9, 3.9527755422092743`*^9, 3.952775958278635*^9, 
   3.9527763905899773`*^9, 3.953654317584166*^9, 3.953654417749016*^9, 
   3.953654657363408*^9, 3.9536566889854918`*^9, 3.9546038353335323`*^9, 
   3.9546317116171923`*^9, 3.954631897363463*^9, 3.954632158774419*^9, 
   3.9546354253993673`*^9, 3.954779365330906*^9, 3.954779395566934*^9, {
   3.954779457412986*^9, 3.954779460508761*^9}, {3.95477954886992*^9, 
   3.954779581247466*^9}, 3.955563254589467*^9, {3.955563454337291*^9, 
   3.955563456969782*^9}, 3.955630396306589*^9, 3.955633529449215*^9, 
   3.955633695176025*^9, 3.957612395705126*^9, 3.9580358110785637`*^9, {
   3.958036673913815*^9, 3.95803668119921*^9}, {3.9580367332919207`*^9, 
   3.958036736609071*^9}, 3.9580367753211727`*^9, 3.958037283687817*^9, 
   3.958186031949053*^9, 3.9581924191383543`*^9, 3.958215905162781*^9, 
   3.958459767051916*^9, 3.958580760817707*^9, 3.958581174735091*^9, 
   3.958581561242854*^9, 3.9591646095025682`*^9, 3.959180595125608*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"4408a5fb-faa7-4622-ab60-cd17d6f7599c"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1496, 916},
WindowMargins->{{Automatic, 7}, {Automatic, 0}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (March 16, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"542072ac-c2c3-4e4d-a7af-575c61aba1fc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 364, 6, 96, "Title",ExpressionUUID->"373fd0ec-4e8f-4e27-88cb-cbca489daf2b"],
Cell[947, 30, 206, 4, 33, "Text",ExpressionUUID->"3307887c-49ad-4efd-b056-40fb662e8a13"],
Cell[1156, 36, 423, 6, 29, "Input",ExpressionUUID->"b7e668fa-52eb-41c7-aee9-148ae86d3641"],
Cell[1582, 44, 8124, 129, 51, InheritFromParent,ExpressionUUID->"1e5bc55d-ce79-4e31-b6c2-a9b19ac0b9c4"],
Cell[9709, 175, 3198, 53, 60, "Print",ExpressionUUID->"1caf3af2-0e48-418f-ad17-4fe83f609f94"],
Cell[CellGroupData[{
Cell[12932, 232, 398, 6, 66, "Section",ExpressionUUID->"d726eb8f-0633-4f9b-8ffc-abe9e6e475cf"],
Cell[CellGroupData[{
Cell[13355, 242, 464, 12, 53, "Subsection",ExpressionUUID->"98fce2d1-2172-45d3-a225-8e49c24fb963"],
Cell[13822, 256, 202, 3, 33, "Text",ExpressionUUID->"c19e6f90-1501-4bc3-8187-99afeb967e2d"],
Cell[14027, 261, 199, 3, 29, "Input",ExpressionUUID->"e5688ba6-a2d5-4574-a928-7189481dd0f8"],
Cell[14229, 266, 155, 3, 33, "Text",ExpressionUUID->"81ca825c-8dbd-45c1-8ba4-0bdfe8f585ad"],
Cell[14387, 271, 1360, 27, 29, "Input",ExpressionUUID->"d8a6ef3d-b24d-48d9-8b8e-9f5c5cea9b24"],
Cell[15750, 300, 267, 5, 33, "Text",ExpressionUUID->"277cebcd-9f27-4d9a-8266-5b621dbf22b8"],
Cell[16020, 307, 824, 16, 49, "Input",ExpressionUUID->"1c0ee5d7-0f5a-4c6a-aa3d-b356e6331590"],
Cell[16847, 325, 414, 11, 33, "Text",ExpressionUUID->"32d978b2-0bb4-43c4-8ebc-ab357a441e02"],
Cell[17264, 338, 602, 13, 49, "Input",ExpressionUUID->"25ebcf52-d491-494d-b40b-bc04408b1690"],
Cell[17869, 353, 223, 4, 33, "Text",ExpressionUUID->"eb958ba1-4dcf-4c2c-846c-363dde34bbf6"],
Cell[18095, 359, 1346, 35, 70, "Input",ExpressionUUID->"8831eabc-1360-45eb-93e5-542795eee8c3"],
Cell[19444, 396, 357, 6, 33, "Text",ExpressionUUID->"9a5e987f-03cd-4f3c-b0a3-b6d0844930d9"],
Cell[CellGroupData[{
Cell[19826, 406, 1693, 39, 31, "Input",ExpressionUUID->"c40f5903-44ca-40c0-8701-ed6a10d31ca5"],
Cell[21522, 447, 19775, 689, 70, "Output",ExpressionUUID->"116e1b28-9bba-428d-89b1-f166a1874118"]
}, Open  ]],
Cell[41312, 1139, 226, 4, 33, "Text",ExpressionUUID->"82b469e0-b444-47bb-bbca-5d7bfe43d03c"],
Cell[41541, 1145, 537, 13, 29, "Input",ExpressionUUID->"fd3b1434-f074-4a3a-b085-b795edc5ceeb"]
}, Closed]],
Cell[CellGroupData[{
Cell[42115, 1163, 286, 4, 37, "Subsection",ExpressionUUID->"bc8a8ed5-85bb-41a7-bf08-4b93f9f6cb5a"],
Cell[CellGroupData[{
Cell[42426, 1171, 158, 3, 43, "Subsubsection",ExpressionUUID->"3ad0d7fa-0e3d-46cf-9912-c26ea9d0e8de"],
Cell[CellGroupData[{
Cell[42609, 1178, 993, 22, 70, "Input",ExpressionUUID->"1252c591-78a8-441a-bccb-5e6638b4b154"],
Cell[CellGroupData[{
Cell[43627, 1204, 683, 13, 70, "Echo",ExpressionUUID->"3daddd4a-242d-4a36-90df-1a7e15131e45"],
Cell[44313, 1219, 371, 6, 70, "Echo",ExpressionUUID->"e6470c46-f6e0-4ea7-aef0-c0eb31e2e947"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[44745, 1232, 158, 3, 35, "Subsubsection",ExpressionUUID->"20582483-2961-4b71-b448-2a07de27e4b1"],
Cell[44906, 1237, 162, 3, 33, "Text",ExpressionUUID->"8a88d014-0bbb-4a31-bc33-ce54cee688c2"],
Cell[CellGroupData[{
Cell[45093, 1244, 1158, 20, 49, "Input",ExpressionUUID->"1636f928-cc4f-4974-b244-7696e2683aaf"],
Cell[46254, 1266, 1070, 15, 70, "Output",ExpressionUUID->"3feac878-76ab-4899-8dff-322fdcb9832b"]
}, Open  ]],
Cell[47339, 1284, 168, 3, 33, "Text",ExpressionUUID->"571cd113-5953-4888-9baa-69019ea5a2bb"],
Cell[CellGroupData[{
Cell[47532, 1291, 704, 14, 49, "Input",ExpressionUUID->"b80633d7-cff9-418b-964e-709263c22dc3"],
Cell[48239, 1307, 593, 8, 70, "Output",ExpressionUUID->"d774eddd-65b8-44af-97b4-f57fc761a024"]
}, Open  ]],
Cell[48847, 1318, 337, 5, 33, "Text",ExpressionUUID->"c2c14b57-5af4-48fb-a8a2-277158b7fbc0"],
Cell[CellGroupData[{
Cell[49209, 1327, 1262, 22, 49, "Input",ExpressionUUID->"1438a5b7-1263-42f3-a3df-263016a1f664"],
Cell[50474, 1351, 1308, 18, 70, "Output",ExpressionUUID->"131be034-73dc-47b4-a083-0c573c0f0994"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51855, 1377, 560, 8, 66, "Section",ExpressionUUID->"0f823579-97f9-4443-9222-191e84c22246"],
Cell[CellGroupData[{
Cell[52440, 1389, 464, 12, 53, "Subsection",ExpressionUUID->"34e6b260-81e5-4de9-9fbe-bb4558751560"],
Cell[52907, 1403, 202, 3, 33, "Text",ExpressionUUID->"69fea52c-b824-4513-a7ab-fa09344dd139"],
Cell[53112, 1408, 200, 3, 29, "Input",ExpressionUUID->"a3ad674a-9bb5-4452-b57c-dcd144880f84"],
Cell[53315, 1413, 155, 3, 33, "Text",ExpressionUUID->"b5e2cb1a-6714-4d25-9253-9b1c5c38d273"],
Cell[53473, 1418, 1361, 27, 29, "Input",ExpressionUUID->"894978e5-ac02-4678-b0fa-b348eef3ee5a"],
Cell[54837, 1447, 267, 5, 33, "Text",ExpressionUUID->"fec0c24e-bf34-4a13-ab51-c079a9874fe1"],
Cell[55107, 1454, 825, 16, 49, "Input",ExpressionUUID->"4e7da940-1e85-4617-acbe-fb9c924854e5"],
Cell[55935, 1472, 414, 11, 33, "Text",ExpressionUUID->"8b7f048b-29f6-4f63-999c-c9b06f61974b"],
Cell[56352, 1485, 603, 13, 49, "Input",ExpressionUUID->"cbd1d335-09b9-4553-90ea-60c3e0802119"],
Cell[56958, 1500, 223, 4, 33, "Text",ExpressionUUID->"6b00077e-8ad1-42c8-a901-09528870115d"],
Cell[57184, 1506, 1347, 35, 70, "Input",ExpressionUUID->"633978d4-9143-427b-bd24-7ac56d2558ff"],
Cell[58534, 1543, 357, 6, 33, "Text",ExpressionUUID->"c15ed4b6-b19b-44c7-af5c-eec9853959d1"],
Cell[CellGroupData[{
Cell[58916, 1553, 1693, 39, 31, "Input",ExpressionUUID->"4b69ff02-d3b3-4348-b4c8-eac2bfa1e6b3"],
Cell[60612, 1594, 19793, 689, 70, "Output",ExpressionUUID->"69d23644-2884-41b5-a418-028453191a59"]
}, Open  ]],
Cell[80420, 2286, 226, 4, 33, "Text",ExpressionUUID->"396cc464-c3c2-49f9-8195-3c1a8bad06f0"],
Cell[80649, 2292, 537, 13, 29, "Input",ExpressionUUID->"4a79cc8c-ab26-4536-87cc-d8c9424892db"]
}, Closed]],
Cell[CellGroupData[{
Cell[81223, 2310, 213, 4, 37, "Subsection",ExpressionUUID->"120f2651-8b80-4d44-95f7-114bb83023e1"],
Cell[CellGroupData[{
Cell[81461, 2318, 173, 3, 43, "Subsubsection",ExpressionUUID->"59652c56-6603-4130-b0e7-54adaf82025e"],
Cell[81637, 2323, 345, 6, 33, "Text",ExpressionUUID->"02b25808-752c-4bc2-ac46-312bf2368156"],
Cell[81985, 2331, 1485, 25, 29, "Input",ExpressionUUID->"c33131e3-a086-4573-8311-fff499e74a78"],
Cell[83473, 2358, 251, 4, 33, "Text",ExpressionUUID->"d54a27e1-4ef0-40f1-9c1f-59c872790312"],
Cell[83727, 2364, 1171, 18, 90, "Input",ExpressionUUID->"7fae8b6d-7a4c-4ee7-aeae-fbfbf0acc14c"]
}, Closed]],
Cell[CellGroupData[{
Cell[84935, 2387, 354, 6, 35, "Subsubsection",ExpressionUUID->"6705cf85-45d4-4b7d-a1e5-ec5047e2160f"],
Cell[85292, 2395, 234, 4, 33, "Text",ExpressionUUID->"62f3af84-4fa5-427a-be44-420211618b4f"],
Cell[CellGroupData[{
Cell[85551, 2403, 2670, 53, 29, "Input",ExpressionUUID->"0cc5aa5b-46f9-4e46-8828-06a674c1ec0c"],
Cell[88224, 2458, 6795, 203, 70, "Output",ExpressionUUID->"62e2aff3-12b8-4421-8497-24a6014decab"]
}, Open  ]],
Cell[95034, 2664, 158, 3, 33, "Text",ExpressionUUID->"03936de5-587d-46fa-95c6-c46502c88115"],
Cell[95195, 2669, 967, 16, 29, "Input",ExpressionUUID->"4a1b99e1-6601-4c88-8496-e94471b970e1"],
Cell[CellGroupData[{
Cell[96187, 2689, 831, 13, 49, "Input",ExpressionUUID->"c5f8284e-a677-4813-b0eb-8613575ec509"],
Cell[97021, 2704, 685, 13, 70, "Echo",ExpressionUUID->"7792b210-6b7c-47f5-bc4a-b8e30e022c04"],
Cell[97709, 2719, 2010, 28, 70, "Output",ExpressionUUID->"cec189a0-695d-417f-86d4-f632a2cb12f7"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[99780, 2754, 250, 4, 53, "Subsection",ExpressionUUID->"821b88cc-2d70-4cd9-8c57-75f0a82c5f2a"],
Cell[CellGroupData[{
Cell[100055, 2762, 156, 3, 43, "Subsubsection",ExpressionUUID->"5d7acc8a-0e88-4f16-a1f9-ea6ba55c113d"],
Cell[CellGroupData[{
Cell[100236, 2769, 956, 21, 49, "Input",ExpressionUUID->"6a63066b-4844-43a4-b7f9-f91d3973956b"],
Cell[101195, 2792, 368, 5, 70, "Echo",ExpressionUUID->"7be0ef17-bd2d-4339-a0a9-25081038f76c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[101612, 2803, 158, 3, 35, "Subsubsection",ExpressionUUID->"667ecca5-4d18-4c41-bb07-30cc3f6e8817"],
Cell[101773, 2808, 164, 3, 33, "Text",ExpressionUUID->"b0a308e3-a4fd-4d54-b379-4bf633eb1a05"],
Cell[CellGroupData[{
Cell[101962, 2815, 1598, 33, 49, "Input",ExpressionUUID->"11741f17-34c7-4d0a-b9e9-ce581522a6e9"],
Cell[103563, 2850, 4566, 134, 60, "Output",ExpressionUUID->"c8697930-923b-4a97-a0ea-71148cfb5fb2"]
}, Open  ]],
Cell[108144, 2987, 165, 3, 33, "Text",ExpressionUUID->"d5b12b6a-624d-4cab-b4a2-8e82d02fc184"],
Cell[CellGroupData[{
Cell[108334, 2994, 2490, 50, 70, "Input",ExpressionUUID->"0eac681e-6a76-42f7-81e4-31612e7a8e30"],
Cell[110827, 3046, 3474, 89, 82, "Output",ExpressionUUID->"f11ce161-9149-4a85-b8c3-38f361efbf86"]
}, Open  ]],
Cell[114316, 3138, 285, 5, 33, "Text",ExpressionUUID->"aae8f3e3-7454-499a-a99e-00e4395f5cf9"],
Cell[CellGroupData[{
Cell[114626, 3147, 1706, 37, 49, "Input",ExpressionUUID->"2f656346-2741-4749-81c4-f763ec03c363"],
Cell[116335, 3186, 2571, 73, 60, "Output",ExpressionUUID->"a5b137e4-35c6-41f1-98e1-ab2d5ad48d61"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[118979, 3267, 500, 7, 66, "Section",ExpressionUUID->"2e1abfdd-5fb1-40eb-aaef-732d09cf6192"],
Cell[CellGroupData[{
Cell[119504, 3278, 464, 12, 53, "Subsection",ExpressionUUID->"74db497a-c116-482d-8119-11ffe56b579e"],
Cell[119971, 3292, 202, 3, 33, "Text",ExpressionUUID->"775f95ae-bd84-43ab-a6f7-0a71f3575656"],
Cell[120176, 3297, 200, 3, 29, "Input",ExpressionUUID->"4c0f41c6-6384-4921-8215-b71713fe034e"],
Cell[120379, 3302, 155, 3, 33, "Text",ExpressionUUID->"0917ade8-9a0c-4906-bb3b-c22375204abf"],
Cell[120537, 3307, 1361, 27, 29, "Input",ExpressionUUID->"e2599128-3b12-48c8-b3e1-999c4a81e791"],
Cell[121901, 3336, 267, 5, 33, "Text",ExpressionUUID->"ae9b6681-5db6-4a07-98bc-148ea0c162d4"],
Cell[122171, 3343, 825, 16, 49, "Input",ExpressionUUID->"08612aab-5088-4d1a-a84f-8a1c761bcfe4"],
Cell[122999, 3361, 414, 11, 33, "Text",ExpressionUUID->"616c971a-773f-4de7-a232-2b11de370f06"],
Cell[123416, 3374, 603, 13, 49, "Input",ExpressionUUID->"c03e58e6-8aee-4abb-8301-621542e062a0"],
Cell[124022, 3389, 223, 4, 33, "Text",ExpressionUUID->"f12186ea-b440-46e4-86ee-5bb574873146"],
Cell[124248, 3395, 1347, 35, 70, "Input",ExpressionUUID->"2e7a5ace-d932-4a79-b462-156fb5ec340b"],
Cell[125598, 3432, 357, 6, 33, "Text",ExpressionUUID->"7b906434-ee58-41e0-9a4a-9b3405ed8e10"],
Cell[CellGroupData[{
Cell[125980, 3442, 1693, 39, 31, "Input",ExpressionUUID->"1958e833-6057-4e6f-9458-ea2485788bb3"],
Cell[127676, 3483, 19750, 689, 70, "Output",ExpressionUUID->"067fcb40-961c-48db-9364-0f4a32d932e3"]
}, Open  ]],
Cell[147441, 4175, 226, 4, 33, "Text",ExpressionUUID->"8aad6759-5cca-433e-9cff-6e429ae92a51"],
Cell[147670, 4181, 537, 13, 29, "Input",ExpressionUUID->"2556e483-b1ed-429f-8342-b195b9f18a56"]
}, Closed]],
Cell[CellGroupData[{
Cell[148244, 4199, 213, 4, 37, "Subsection",ExpressionUUID->"3e6c8b7e-ba3b-4e8c-9a66-d4ed35111afc"],
Cell[CellGroupData[{
Cell[148482, 4207, 173, 3, 43, "Subsubsection",ExpressionUUID->"7237ed6e-7e2b-49d1-9d3e-74897e3fbe35"],
Cell[148658, 4212, 296, 5, 33, "Text",ExpressionUUID->"2647c720-e8b8-4c52-be92-1a5752fccfce"],
Cell[148957, 4219, 1252, 20, 29, "Input",ExpressionUUID->"0399ebed-5b41-4e43-be68-7e0f322557b5"],
Cell[150212, 4241, 251, 4, 33, "Text",ExpressionUUID->"f3a450a2-80bf-401e-bc7a-0d7054130d57"],
Cell[150466, 4247, 912, 17, 70, "Input",ExpressionUUID->"9b196725-53fc-4f73-aa7d-115a6621a7a2"],
Cell[151381, 4266, 777, 13, 49, "Input",ExpressionUUID->"3202375a-8d64-48ae-8593-32fdeebff242"]
}, Closed]],
Cell[CellGroupData[{
Cell[152195, 4284, 354, 6, 35, "Subsubsection",ExpressionUUID->"c3667de0-25fa-4657-8614-9d2495f41a89"],
Cell[152552, 4292, 156, 3, 33, "Text",ExpressionUUID->"e94597bc-97b6-455f-a4ac-199e4a351a88"],
Cell[CellGroupData[{
Cell[152733, 4299, 2397, 55, 70, "Input",ExpressionUUID->"690f1250-164b-42c4-9dc5-7cf0743b3f44"],
Cell[155133, 4356, 3569, 83, 70, "Output",ExpressionUUID->"46ed59e2-b1e8-477d-ab81-8be08cd0943b"]
}, Open  ]],
Cell[158717, 4442, 161, 3, 33, "Text",ExpressionUUID->"75c45157-4922-4f98-9ca3-522bd01fee34"],
Cell[CellGroupData[{
Cell[158903, 4449, 1920, 40, 29, "Input",ExpressionUUID->"4cb96b7e-065c-4cb0-ad57-e7d313cc61c6"],
Cell[160826, 4491, 4540, 127, 70, "Output",ExpressionUUID->"d7a55c5b-e9f7-45cc-b94a-64655bbc0c00"]
}, Open  ]],
Cell[165381, 4621, 158, 3, 33, "Text",ExpressionUUID->"6d3e4a46-1e0a-4660-9539-43c73f13b0f5"],
Cell[165542, 4626, 894, 16, 49, "Input",ExpressionUUID->"3eac9726-294d-4a46-910b-6f10a1ee0c48"],
Cell[CellGroupData[{
Cell[166461, 4646, 801, 13, 49, "Input",ExpressionUUID->"479fc7de-b6a0-461e-b7fa-26d7fd742f60"],
Cell[167265, 4661, 685, 13, 70, "Echo",ExpressionUUID->"d21d39e3-04d6-40bd-b898-f19b376fdd9e"],
Cell[167953, 4676, 1574, 22, 70, "Output",ExpressionUUID->"734c469c-82d9-4149-b718-f6b58e517a90"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[169588, 4705, 250, 4, 53, "Subsection",ExpressionUUID->"19209810-761f-4939-97ab-3ce94af62243"],
Cell[CellGroupData[{
Cell[169863, 4713, 156, 3, 43, "Subsubsection",ExpressionUUID->"166f429f-5b40-4dba-ad49-31d57dd5ea73"],
Cell[CellGroupData[{
Cell[170044, 4720, 821, 20, 70, "Input",ExpressionUUID->"1e02bcc3-bb2a-42ad-83f7-e66d4f00cf5c"],
Cell[170868, 4742, 373, 6, 70, "Echo",ExpressionUUID->"06dadc02-d491-44ba-b4da-48a1e1b95506"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[171290, 4754, 158, 3, 35, "Subsubsection",ExpressionUUID->"98261fa5-e220-4695-9f24-5fa9ddea8904"],
Cell[171451, 4759, 164, 3, 33, "Text",ExpressionUUID->"28fa6263-ad16-4738-ab98-b5356c613932"],
Cell[CellGroupData[{
Cell[171640, 4766, 2882, 49, 70, "Input",ExpressionUUID->"04db1c91-3fbe-450a-977b-ee7ac9caac10"],
Cell[174525, 4817, 8682, 232, 116, "Output",ExpressionUUID->"b3f64aa1-983e-4dd4-b3c7-9f2b63ab60f7"],
Cell[183210, 5051, 5350, 132, 68, "Output",ExpressionUUID->"7d1025d0-6dd8-4113-ba3d-99c4a615d986"]
}, Open  ]],
Cell[188575, 5186, 165, 3, 33, "Text",ExpressionUUID->"0150a230-a360-42e6-ba6e-2855c16f9df7"],
Cell[CellGroupData[{
Cell[188765, 5193, 1459, 29, 70, "Input",ExpressionUUID->"21954a91-2255-40d4-b105-a6be4ed85f6d"],
Cell[190227, 5224, 6731, 180, 107, "Output",ExpressionUUID->"506149f3-69a8-4595-ac05-da048b9e51ae"],
Cell[196961, 5406, 1474, 21, 33, "Output",ExpressionUUID->"a9cbeb06-ba79-4937-be69-c4cc37ace4b3"]
}, Open  ]],
Cell[198450, 5430, 238, 4, 33, "Text",ExpressionUUID->"24e8d533-be57-4e49-99b9-81904396861c"],
Cell[CellGroupData[{
Cell[198713, 5438, 2096, 42, 70, "Input",ExpressionUUID->"69fd5d8b-5a36-43d8-b5d5-c5c83287ded1"],
Cell[200812, 5482, 22123, 536, 248, "Output",ExpressionUUID->"07b8a148-1ca1-426e-99d7-861a290422d9"],
Cell[222938, 6020, 4155, 115, 68, "Output",ExpressionUUID->"8385936c-8675-495f-989d-1387453152bb"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[227166, 6143, 568, 8, 66, "Section",ExpressionUUID->"68254208-c24c-475f-b0e9-c5553eda8d51"],
Cell[CellGroupData[{
Cell[227759, 6155, 464, 12, 53, "Subsection",ExpressionUUID->"3c1de2f5-9c36-4248-8bb6-7e5f51a0cd6c"],
Cell[228226, 6169, 202, 3, 33, "Text",ExpressionUUID->"e6960b7a-44de-4c87-9a4a-49ad61c5986c"],
Cell[228431, 6174, 200, 3, 29, "Input",ExpressionUUID->"72a915c3-3075-40c2-8948-3248d184380a"],
Cell[228634, 6179, 155, 3, 33, "Text",ExpressionUUID->"9d9a8997-6dfe-479e-80cf-6b231d8b6f9d"],
Cell[228792, 6184, 1361, 27, 29, "Input",ExpressionUUID->"b2ec0709-98c4-44a9-8063-4e7be2ba733e"],
Cell[230156, 6213, 267, 5, 33, "Text",ExpressionUUID->"6ea0eff8-ded0-4c8d-94b0-5a6293110b32"],
Cell[230426, 6220, 825, 16, 49, "Input",ExpressionUUID->"209d54fd-db4c-48d7-bfc9-9c4495e4e180"],
Cell[231254, 6238, 414, 11, 33, "Text",ExpressionUUID->"91158c69-b52c-4081-b875-27a54b64769f"],
Cell[231671, 6251, 603, 13, 49, "Input",ExpressionUUID->"0166eeec-2c74-4634-bcd9-c5a97a8fa46d"],
Cell[232277, 6266, 223, 4, 33, "Text",ExpressionUUID->"205cd215-4f7b-43b6-8588-637be0301481"],
Cell[232503, 6272, 1347, 35, 70, "Input",ExpressionUUID->"9f5c0184-7cc5-4de1-9384-e2efa111adf7"],
Cell[233853, 6309, 357, 6, 33, "Text",ExpressionUUID->"22e95c4b-1afc-4692-adc9-baebdb3c8745"],
Cell[CellGroupData[{
Cell[234235, 6319, 1693, 39, 31, "Input",ExpressionUUID->"542499a8-4639-41b8-a3ee-202b39ac86d9"],
Cell[235931, 6360, 19774, 689, 70, "Output",ExpressionUUID->"43fe212b-abbf-4243-8499-67ae8bfbfa88"]
}, Open  ]],
Cell[255720, 7052, 226, 4, 33, "Text",ExpressionUUID->"1ab1d87c-362e-4df4-b240-f6bfd8c74ba6"],
Cell[255949, 7058, 537, 13, 29, "Input",ExpressionUUID->"9187f77d-0917-4db6-ba68-bf419e3828fe"]
}, Closed]],
Cell[CellGroupData[{
Cell[256523, 7076, 334, 5, 37, "Subsection",ExpressionUUID->"59f31cc5-9b67-4f18-b974-3fb9bc6e6fbc"],
Cell[CellGroupData[{
Cell[256882, 7085, 173, 3, 43, "Subsubsection",ExpressionUUID->"67befa46-5ae8-4aa6-a374-b0ba4da65fd7"],
Cell[257058, 7090, 213, 3, 33, "Text",ExpressionUUID->"2eb5fdbf-0a9d-43e3-acbb-830a8f13f551"],
Cell[257274, 7095, 340, 6, 29, "Input",ExpressionUUID->"3ffc515b-b17e-432f-ba70-fbd5f6700576"],
Cell[257617, 7103, 1659, 41, 49, "Input",ExpressionUUID->"10c52427-b7af-4cb6-88b0-87506ba63f94"],
Cell[259279, 7146, 166, 3, 33, "Text",ExpressionUUID->"65f52b5d-5be6-476b-9720-55a90ea406dd"],
Cell[259448, 7151, 1039, 28, 49, "Input",ExpressionUUID->"9e7c6830-2f60-4db6-9c68-f34c94149104"],
Cell[260490, 7181, 296, 5, 33, "Text",ExpressionUUID->"afcf3165-7cd5-4b64-9f30-da36afb324b3"],
Cell[260789, 7188, 1889, 36, 49, "Input",ExpressionUUID->"5f6a4c23-1088-4727-8f35-f5634ae26ec8"],
Cell[262681, 7226, 251, 4, 33, "Text",ExpressionUUID->"23430e51-6c76-4703-a0e1-114e308cdb70"],
Cell[262935, 7232, 571, 12, 70, "Input",ExpressionUUID->"09bacd7d-390a-4cdc-85a0-c6a5a5134091"],
Cell[263509, 7246, 984, 17, 70, "Input",ExpressionUUID->"fcc1a112-2906-40bf-9a70-7236d44ec85e"]
}, Closed]],
Cell[CellGroupData[{
Cell[264530, 7268, 354, 6, 35, "Subsubsection",ExpressionUUID->"77131467-566a-49dd-a004-868aef79e575"],
Cell[264887, 7276, 156, 3, 33, "Text",ExpressionUUID->"386eaf54-87d2-4f1f-a835-720ad828c2e0"],
Cell[CellGroupData[{
Cell[265068, 7283, 1589, 44, 29, "Input",ExpressionUUID->"7aa1ddae-e63b-4eca-9ac4-c842416aeb2c"],
Cell[266660, 7329, 3330, 115, 70, "Output",ExpressionUUID->"7c39cce7-122a-456b-9e8a-41b0bbb0eaf0"]
}, Open  ]],
Cell[270005, 7447, 211, 4, 33, "Text",ExpressionUUID->"ad4737d8-e974-41d3-9d4d-b7e9eff34a55"],
Cell[CellGroupData[{
Cell[270241, 7455, 1434, 37, 29, "Input",ExpressionUUID->"ee30494b-de29-4601-8dec-75e5bc0197fd"],
Cell[271678, 7494, 4697, 175, 70, "Output",ExpressionUUID->"27733a61-84d1-4690-9c77-bcc9dc4a7b77"]
}, Open  ]],
Cell[276390, 7672, 158, 3, 33, "Text",ExpressionUUID->"221245c5-854d-42bb-ab79-19ad070a1fa3"],
Cell[276551, 7677, 928, 18, 49, "Input",ExpressionUUID->"a1d41897-aad9-4d73-bbd5-6584aa491da9"],
Cell[CellGroupData[{
Cell[277504, 7699, 703, 12, 49, "Input",ExpressionUUID->"6e13530a-c35f-41b3-b50c-9e4a13672460"],
Cell[278210, 7713, 683, 13, 70, "Echo",ExpressionUUID->"47f5607a-c1c7-4756-a885-dcef5eb35798"],
Cell[278896, 7728, 1281, 19, 70, "Output",ExpressionUUID->"43fc8b38-f01c-459c-b333-fa9c66e9e54d"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[280238, 7754, 250, 4, 53, "Subsection",ExpressionUUID->"7c8d7a61-ec93-4053-bdf5-ac7c86781b31"],
Cell[CellGroupData[{
Cell[280513, 7762, 156, 3, 43, "Subsubsection",ExpressionUUID->"6e21a501-2b12-4bec-aeae-8b9f7d3f7c45"],
Cell[CellGroupData[{
Cell[280694, 7769, 825, 21, 70, "Input",ExpressionUUID->"c7ef5155-a20d-4ff7-81b9-e4b8cf1fa4bb"],
Cell[CellGroupData[{
Cell[281544, 7794, 815, 17, 70, "Echo",ExpressionUUID->"08618689-25ad-423b-b19c-6f278a874f15"],
Cell[282362, 7813, 371, 6, 70, "Echo",ExpressionUUID->"f1bf18b7-7c5a-4d0a-9619-93679f615ab6"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[282794, 7826, 158, 3, 35, "Subsubsection",ExpressionUUID->"08bf0524-256b-4839-bf03-6e5d290bcec2"],
Cell[282955, 7831, 164, 3, 33, "Text",ExpressionUUID->"0ca5d0ae-9483-4a3a-aff0-06320f6f2cce"],
Cell[CellGroupData[{
Cell[283144, 7838, 1062, 22, 49, "Input",ExpressionUUID->"a794a8ef-14bd-4bf0-9a0c-394e131fe2db"],
Cell[284209, 7862, 3433, 102, 70, "Output",ExpressionUUID->"456ea507-e832-4e55-a038-9ad506fc8fd6"]
}, Open  ]],
Cell[287657, 7967, 165, 3, 33, "Text",ExpressionUUID->"3d81ad2b-596c-4ae7-99b6-a30cd9416ec4"],
Cell[CellGroupData[{
Cell[287847, 7974, 1243, 22, 49, "Input",ExpressionUUID->"4f71ef87-bac5-472b-b510-54941bde8cb8"],
Cell[289093, 7998, 1395, 21, 70, "Output",ExpressionUUID->"ddf6a774-f55e-42b8-9349-ddbb1ba84df9"]
}, Open  ]],
Cell[290503, 8022, 161, 2, 33, "Text",ExpressionUUID->"b7540067-18c3-4156-841f-7e467aea055b"],
Cell[CellGroupData[{
Cell[290689, 8028, 1021, 19, 49, "Input",ExpressionUUID->"87762114-cd71-4d66-a324-364502ba99aa"],
Cell[291713, 8049, 1067, 16, 70, "Output",ExpressionUUID->"3f4f99db-d1c9-4211-a502-c076bb116a69"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[292853, 8073, 628, 10, 66, "Section",ExpressionUUID->"72ec81c8-3abe-472e-87b4-5aeee118ffcc"],
Cell[293484, 8085, 294, 6, 33, "Text",ExpressionUUID->"22633464-bb2e-4f2e-b25d-43400ec480f2"],
Cell[CellGroupData[{
Cell[293803, 8095, 464, 12, 53, "Subsection",ExpressionUUID->"fe40daad-b306-47b5-80e2-08e05aa1eec5"],
Cell[294270, 8109, 202, 3, 33, "Text",ExpressionUUID->"1d1a5e81-9359-4c62-b033-8f9564d89523"],
Cell[294475, 8114, 204, 4, 29, "Input",ExpressionUUID->"5fceadf0-5e8e-4925-9070-e3ce7e8bd01b"],
Cell[294682, 8120, 155, 3, 33, "Text",ExpressionUUID->"8356a50f-0787-447e-b168-1bcab4fd2808"],
Cell[294840, 8125, 1365, 28, 29, "Input",ExpressionUUID->"1e275116-05d9-45d7-b167-0a1ac861e767"],
Cell[296208, 8155, 267, 5, 33, "Text",ExpressionUUID->"bd5865b4-1dbc-451f-b2d9-730e19c7e44f"],
Cell[296478, 8162, 829, 17, 49, "Input",ExpressionUUID->"8927c46f-d452-4aad-9f0e-05f519846095"],
Cell[297310, 8181, 414, 11, 33, "Text",ExpressionUUID->"e80d51b4-2a1d-4050-82d7-92c2d344a7a6"],
Cell[297727, 8194, 607, 14, 49, "Input",ExpressionUUID->"a9167eef-84da-4fb0-8b93-7ca0b7dff6c9"],
Cell[298337, 8210, 223, 4, 33, "Text",ExpressionUUID->"b328669c-feb2-456d-b884-92af28aba366"],
Cell[298563, 8216, 1351, 36, 70, "Input",ExpressionUUID->"fb46b599-f7b7-47eb-b173-78c76aed80a5"],
Cell[299917, 8254, 357, 6, 33, "Text",ExpressionUUID->"966f68ac-d6b2-4ce4-a839-3d2ebf791c0c"],
Cell[CellGroupData[{
Cell[300299, 8264, 1697, 40, 31, "Input",ExpressionUUID->"c0ec64e3-30d6-40d2-99e4-ef9526da81cc"],
Cell[301999, 8306, 19704, 689, 70, "Output",ExpressionUUID->"0b07b673-c614-44bf-9697-f31aa6d3acdf"]
}, Open  ]],
Cell[321718, 8998, 226, 4, 33, "Text",ExpressionUUID->"2f5d3c60-5c07-4d8a-bce5-3623acc607c0"],
Cell[321947, 9004, 541, 14, 29, "Input",ExpressionUUID->"8d67cd71-635b-436e-a8be-193f7b4dbd74"]
}, Closed]],
Cell[CellGroupData[{
Cell[322525, 9023, 334, 5, 37, "Subsection",ExpressionUUID->"9e6bae58-66b4-4852-a7f8-67910bc4beeb"],
Cell[CellGroupData[{
Cell[322884, 9032, 173, 3, 43, "Subsubsection",ExpressionUUID->"f62b998e-3873-47df-a31d-fad79f9460d9"],
Cell[323060, 9037, 296, 5, 33, "Text",ExpressionUUID->"e324a1b9-6d9a-4357-a277-7699537ce253"],
Cell[323359, 9044, 2047, 39, 49, "Input",ExpressionUUID->"e2c08e13-01c9-481e-a42d-f0b2e00b376e"],
Cell[325409, 9085, 251, 4, 33, "Text",ExpressionUUID->"de0ccfa1-cf89-4671-94b4-c8504ab6d8fa"],
Cell[325663, 9091, 688, 14, 70, "Input",ExpressionUUID->"63148642-569f-4e22-b6fd-742afe624f46"],
Cell[326354, 9107, 984, 17, 70, "Input",ExpressionUUID->"26d57d5b-3771-4d28-ba65-f35adb49a950"]
}, Closed]],
Cell[CellGroupData[{
Cell[327375, 9129, 354, 6, 35, "Subsubsection",ExpressionUUID->"f8d00ab4-2a2f-4b65-b06c-f12beabbfa1f"],
Cell[327732, 9137, 156, 3, 33, "Text",ExpressionUUID->"12d1f8cd-46f3-49c0-bd88-dcb2e96c9990"],
Cell[CellGroupData[{
Cell[327913, 9144, 1644, 45, 29, "Input",ExpressionUUID->"f57c9349-beaa-4efc-83ff-139056e82937"],
Cell[329560, 9191, 2347, 75, 70, "Output",ExpressionUUID->"6b5ff204-81e7-4d25-81f8-875d9ba1bc26"]
}, Open  ]],
Cell[331922, 9269, 306, 5, 33, "Text",ExpressionUUID->"c08d8233-387e-4e3f-b608-07ee9129bd8e"],
Cell[CellGroupData[{
Cell[332253, 9278, 1619, 39, 29, "Input",ExpressionUUID->"62d1e270-aec0-4993-ad5b-9fb4f193661d"],
Cell[333875, 9319, 5057, 180, 70, "Output",ExpressionUUID->"17753a42-e093-41b0-b20d-a31c25cdbbd1"]
}, Open  ]],
Cell[338947, 9502, 158, 3, 33, "Text",ExpressionUUID->"93f9d4d5-0aff-4773-80a5-927a6f495412"],
Cell[339108, 9507, 928, 18, 49, "Input",ExpressionUUID->"9296ef1a-64f0-45cc-ab66-305b2c66bf44"],
Cell[CellGroupData[{
Cell[340061, 9529, 703, 12, 49, "Input",ExpressionUUID->"6b5da3f4-5603-40ff-a851-e80597c107d1"],
Cell[340767, 9543, 683, 13, 70, "Echo",ExpressionUUID->"fa434a0e-3be5-4b87-89fa-895cbb6794bc"],
Cell[341453, 9558, 1241, 19, 70, "Output",ExpressionUUID->"fe36d5fb-cf09-4002-8964-b3c5039e9f47"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[342755, 9584, 250, 4, 53, "Subsection",ExpressionUUID->"7cfeedcb-b8d9-4e6a-9f52-e134ebe2b449"],
Cell[CellGroupData[{
Cell[343030, 9592, 156, 3, 43, "Subsubsection",ExpressionUUID->"a4ef1dde-dd6d-4afa-9037-1d29892c4ed9"],
Cell[CellGroupData[{
Cell[343211, 9599, 825, 21, 70, "Input",ExpressionUUID->"a8d49fcb-5252-4ebc-8b00-2793206d3dfc"],
Cell[344039, 9622, 373, 6, 70, "Echo",ExpressionUUID->"a6910678-9458-4918-982f-de019e326df2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[344461, 9634, 158, 3, 35, "Subsubsection",ExpressionUUID->"bc23efc9-a0c8-47c8-a51e-e90fa4749fb4"],
Cell[344622, 9639, 164, 3, 33, "Text",ExpressionUUID->"1e339d85-641b-40ec-b1a5-1f1119d8ef20"],
Cell[CellGroupData[{
Cell[344811, 9646, 1110, 22, 49, "Input",ExpressionUUID->"263b197f-d683-43f5-934d-939d50291d22"],
Cell[345924, 9670, 3380, 101, 70, "Output",ExpressionUUID->"55f1c361-9614-4fc4-ad0b-f5122101a667"]
}, Open  ]],
Cell[349319, 9774, 165, 3, 33, "Text",ExpressionUUID->"659a98df-9f60-47b1-8fc4-0e918de5d526"],
Cell[CellGroupData[{
Cell[349509, 9781, 1243, 22, 49, "Input",ExpressionUUID->"46bc9f3c-93a3-4863-8edb-b9592e0fbf25"],
Cell[350755, 9805, 1346, 20, 70, "Output",ExpressionUUID->"f0497eee-5847-4f58-a9a1-c8c678dddec2"]
}, Open  ]],
Cell[352116, 9828, 161, 2, 33, "Text",ExpressionUUID->"b4fa122e-674f-4760-b0ad-dbd4b0d499b7"],
Cell[CellGroupData[{
Cell[352302, 9834, 1345, 27, 70, "Input",ExpressionUUID->"cb5626fb-fe33-43df-9e3b-06841555bff6"],
Cell[353650, 9863, 2724, 76, 70, "Output",ExpressionUUID->"b722fc54-74f1-4106-adad-98fbd6a00de4"],
Cell[356377, 9941, 1142, 17, 70, "Output",ExpressionUUID->"4408a5fb-faa7-4622-ab60-cd17d6f7599c"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Majorana_NMM_models_Sec3B.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    172804,       5089]
NotebookOptionsPosition[    164489,       4951]
NotebookOutlinePosition[    164977,       4970]
CellTagsIndexPosition[    164934,       4967]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Majorana NMM models - Section III B", "Title",
 CellChangeTimes->{{3.878916089565488*^9, 3.878916100504462*^9}, {
  3.936979168599688*^9, 3.936979170548476*^9}, {3.952640842575694*^9, 
  3.9526408478455267`*^9}, {3.959164164336753*^9, 3.959164179735073*^9}, {
  3.9591642329455643`*^9, 
  3.959164235148872*^9}},ExpressionUUID->"373fd0ec-4e8f-4e27-88cb-\
cbca489daf2b"],

Cell["Load Matchete", "Text",
 CellChangeTimes->{{3.8456136019383507`*^9, 3.845613606823002*^9}, {
  3.879613522380238*^9, 
  3.879613523166152*^9}},ExpressionUUID->"3307887c-49ad-4efd-b056-\
40fb662e8a13"],

Cell[BoxData[
 RowBox[{"<<", "Matchete`"}]], "Input",
 CellChangeTimes->{{3.879614577028818*^9, 3.8796145828263893`*^9}, {
   3.936882143401232*^9, 3.936882144258518*^9}, 3.936882273203532*^9, 
   3.9369791764567337`*^9, {3.9381741645249977`*^9, 3.938174185880196*^9}, 
   3.948548911900322*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"b7e668fa-52eb-41c7-aee9-148ae86d3641"],

Cell[BoxData[
 TemplateBox[{
   TemplateBox[{7}, "Spacer1"], 
   StyleBox[
    GraphicsBox[{
      Thickness[0.001364256480218281], 
      StyleBox[{
        FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
          0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 
          1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{
          0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
          0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 
          1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {
          0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
          1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {1, 3, 3}, {
          1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1,
           3, 3}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0,
           1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
           1, 0}, {0, 1, 0}}}, {{{72.93, 83.}, {26.633000000000003`, 
          82.977}, {-1.742, 81.805}, {0.082, 78.641}, {-0.188, 66.973}, {
          44.672000000000004`, 5.977000000000004}, {95.309, 
          2.4569999999999936`}, {223.895, -4.878999999999991}, {400.984, 
          15.824000000000012`}, {574.0619999999999, 22.507999999999996`}, {
          574.0619999999999, 74.629}, {426.60900000000004`, 75.59}, {
          191.24599999999998`, 83.055}, {72.93, 83.}}, {{79.766, 72.844}, {
          97.039, 72.844}, {107.301, 63.022999999999996`}, {
          119.85199999999999`, 72.844}, {138.23399999999998`, 72.844}, {
          134.766, 60.441}, {76.293, 60.441}}, {{162.82000000000002`, 
          72.844}, {181.42200000000003`, 72.844}, {184.08200000000002`, 
          60.441}, {152.18800000000002`, 60.441}}, {{204.531, 72.844}, {
          249.26999999999998`, 72.844}, {245.875, 60.586}, {
          196.70299999999997`, 60.586}}, {{266.84000000000003`, 72.844}, {
          300.801, 72.844}, {297.184, 60.441}, {252.961, 60.441}, {253.895, 
          63.59}, {255.617, 66.371}, {258.129, 68.781}, {260.93399999999997`, 
          71.488}, {263.83599999999996`, 72.844}, {266.84000000000003`, 
          72.844}}, {{307.96099999999996`, 72.844}, {325.754, 72.844}, {
          322.42999999999995`, 60.441}, {304.71099999999996`, 60.441}}, {{
          339.043, 72.844}, {356.83599999999996`, 72.844}, {
          353.58599999999996`, 60.441}, {335.57, 60.441}}, {{
          366.43399999999997`, 72.844}, {409.84000000000003`, 72.844}, {
          406.594, 60.441}, {358.457, 60.441}}, {{420.324, 72.844}, {465.062, 
          72.844}, {461.668, 60.586}, {412.5, 60.586}}, {{473.47999999999996`,
           72.844}, {516.891, 72.844}, {513.641, 60.441}, {465.508, 
          60.441}}, {{148.277, 55.715}, {185.11299999999997`, 55.715}, {
          192.35200000000003`, 21.976999999999997`}, {173.82000000000002`, 
          21.976999999999997`}, {168.797, 42.055}, {158.316, 42.055}, {
          143.477, 21.976999999999997`}, {105.67999999999999`, 
          21.976999999999997`}, {114.09400000000001`, 52.242000000000004`}, {
          101.617, 42.129000000000005`}, {91.281, 52.242000000000004`}, {
          82.71900000000001, 21.976999999999997`}, {65.664, 
          21.976999999999997`}, {75.039, 55.641}, {133.58200000000002`, 
          55.641}, {125.312, 26.401999999999994`}}, {{213.465, 55.641}, {
          230.148, 55.641}, {221.21499999999997`, 21.976999999999997`}, {
          204.309, 21.976999999999997`}}, CompressedData["
1:eJxTTMoPSmViYGAQBWIQLRuVYn3/boGDadwuT55L3g6djglPL3QUOGz7/PdK
xUpnh/J986X0uwscUq3v+/eGOzsobijKmNhb4HD4q0ZMP5OzA6/uprnv+wsc
Lijd/lm3yskhFmgM0/QCB82Y/kNfLZwg6pcWONhyXV9c8NbRQaj5wKmFu6Hm
HXd0mCzBEsanWgTng+WfFzq0id089/2yKcT+wgI4/yLInnv5cH7r68Adcpb5
Dhog+zIsHEDW2H7Kg8hPtnU47m3e6Xgnz0EA5E51e4j6q3kOlS/VDDnWODgs
cgX6FCj/qy5rT4mwk8PWE2X75t/Lc5hzRGFDUYSTwzeQwQ/zHLx4mLTbrzlB
/PksD+LuXmcHoC3BjwvzIepPeDsAAGmFoGg=
          "], {{303.01599999999996`, 55.641}, {352.10900000000004`, 55.641}, {
          342.953, 21.901999999999994`}, {325.09, 21.901999999999994`}, {
          330.402, 42.276999999999994`}, {317.484, 42.276999999999994`}, {
          311.801, 21.976999999999997`}, {293.71099999999996`, 
          21.976999999999997`}}, {{361.484, 55.641}, {405.043, 55.641}, {
          401.5, 42.202999999999996`}, {377.504, 42.202999999999996`}, {
          375.58599999999996`, 35.266}, {399.35900000000004`, 35.266}, {
          395.812, 21.976999999999997`}, {352.477, 21.976999999999997`}}, {{
          429.258, 55.641}, {445.941, 55.641}, {437.008, 
          21.976999999999997`}, {420.105, 21.976999999999997`}}, {{
          468.53099999999995`, 55.641}, {512.09, 55.641}, {508.547, 
          42.202999999999996`}, {484.555, 42.202999999999996`}, {482.633, 
          35.266}, {506.40599999999995`, 35.266}, {502.863, 
          21.976999999999997`}, {459.527, 21.976999999999997`}}}], 
        FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 
          3}}, {{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQB2IQnTnxbY19WJuDtP5dFTbFYAfdTXPfL+dpc7DccqJs
n3ywQ9aekskS81odtn3+e6VCMthhmnN3znPlVgeQsmPCwQ5RKdb3/c+3Oixy
Bar4YumQATLvbquDC1DZ75OmDp8u+SYJPGmF6Ltt4uBj3umY8LbVgQEEHIwd
gLp7p/9udQCqXvlRyNBBrvV14I5JbQ4vLijd/nnP0MGO6/rigq1tEPM0TR0O
f9WI6d/b5mABNOapgZkDiLrwtM2hd3qeULOBj0PFvvlS+o/aHIpBDnEPdBCI
APoEyAfbFxAE4V9rg7ozCOK/bVD9EsEO8iD7gfaB/SMT7PB46ewjCiuh5gHD
A+xeoPtCwBLBDsBQ8DZvboOEDzD8wObnIfjo4QsARrGtpA==
          "], {{579.16, 76.383}, {579.16, 20.5}, {579.0740000000001, 
          16.801000000000002`}, {594.875, 18.64800000000001}, {597.453, 
          20.5}, {600.195, 21.851999999999997`}, {601.328, 25.914}, {
          603.4689999999999, 26.016000000000005`}, {608.6840000000001, 
          25.617000000000004`}, {613.9730000000001, 25.311999999999998`}, {
          619.348, 25.077999999999996`}, {597.5980000000001, 76.191}, {591.02,
           76.234}, {584.707, 76.289}, {579.16, 76.383}}, {{672.4219999999999,
           76.289}, {661.8119999999999, 76.227}, {650.4730000000001, 76.18}, {
          639.125, 76.148}, {661.02, 24.699000000000005`}, {671.3159999999999,
           24.891}, {682.164, 25.246000000000002`}, {693.914, 25.781}}, {{
          601.6880000000001, 76.168}, {623.496, 24.909999999999997`}, {
          634.102, 24.531}, {645.141, 24.445}, {656.977, 
          24.617000000000004`}, {635.055, 76.137}, {623.535, 76.109}, {
          612.219, 76.117}, {601.6880000000001, 76.168}}}]}, {
        FaceForm[
         RGBColor[0., 0.31764699999999996`, 0.5921569999999999, 1.]]}, 
       StripOnInput -> False]}, ImageSize -> {733., 83.}, 
     PlotRange -> {{0., 733.}, {0., 83.}}, AspectRatio -> Automatic], 
    Magnification -> 0.5, StripOnInput -> False], 
   TemplateBox[{
     InterpretationBox[
      Cell[
      "v0.3.0", Bold, FontColor -> RGBColor[0, 0.3168, 0.5928], FontSize -> 
       15, FontFamily -> "Source Code Pro"], 
      TextCell[
      "v0.3.0", Bold, FontColor -> RGBColor[0, 0.3168, 0.5928], FontSize -> 
       15, FontFamily -> "Source Code Pro"]]}, "Row", 
    DisplayFunction -> (PaneBox[#, BaselinePosition -> Scaled[0.5]]& ), 
    InterpretationFunction -> (RowBox[{"Row", "[", 
       RowBox[{
         RowBox[{"{", #, "}"}], ",", 
         RowBox[{"BaselinePosition", "\[Rule]", 
           RowBox[{"Scaled", "[", "0.5`", "]"}]}]}], "]"}]& )]},
  "RowWithSeparator"]],
 CellMargins->{{70, 5}, {5, 5}},
 GeneratedCell->True,
 CellAutoOverwrite->True,
 CellChangeTimes->{
  3.95925265246427*^9},ExpressionUUID->"80decf24-1d5e-4007-ba65-284ee181fd28"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"by Javier Fuentes-Mart\[IAcute]n, Matthias K\[ODoubleDot]nig, \
Julie Pag\[EGrave]s, Anders Eller Thomsen, and Felix Wilsch \\n\"\>", 
   "\[InvisibleSpace]", "\<\"Reference: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{"\"arXiv:2212.04510\"", "https://arxiv.org/abs/2212.04510"},
    "HyperlinkURL"], "\[InvisibleSpace]", "\<\"\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Website: \"\>", "\[InvisibleSpace]", 
   TemplateBox[{
    "\"https://gitlab.com/matchete/matchete\"", 
     "https://gitlab.com/matchete/matchete"},
    "HyperlinkURL"]}],
  SequenceForm[
  "by Javier Fuentes-Mart\[IAcute]n, Matthias K\[ODoubleDot]nig, Julie Pag\
\[EGrave]s, Anders Eller Thomsen, and Felix Wilsch \n", "Reference: ", 
   Hyperlink["arXiv:2212.04510", "https://arxiv.org/abs/2212.04510"], "\n", 
   "Website: ", 
   Hyperlink[
   "https://gitlab.com/matchete/matchete", 
    "https://gitlab.com/matchete/matchete"]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.938174196125939*^9, 3.938176394900901*^9, 3.948548912903297*^9, 
   3.948550504456435*^9, 3.9485506178701067`*^9, 3.948551390843762*^9, {
   3.949152591796856*^9, 3.949152603773448*^9}, 3.952640617271372*^9, 
   3.9526425915538683`*^9, 3.9526442315839033`*^9, 3.952645291068768*^9, 
   3.952775619152111*^9, {3.953656583799321*^9, 3.9536565921914873`*^9}, 
   3.953917222126586*^9, 3.953918639734227*^9, 3.9539902844204693`*^9, 
   3.953990374635354*^9, 3.95400596928817*^9, 3.954286729291893*^9, 
   3.955817717468203*^9, {3.958037734233561*^9, 3.958037739029168*^9}, 
   3.958580710344384*^9, 3.958581387410532*^9, 3.9585819879564257`*^9, {
   3.958651818668974*^9, 3.958651829766734*^9}, 3.958653708396587*^9, 
   3.9586548705839987`*^9, {3.958654907926422*^9, 3.958654928705565*^9}, 
   3.958656531895891*^9, 3.958668280198975*^9, {3.958668328563648*^9, 
   3.958668384196712*^9}, 3.9586684751607656`*^9, 3.958668526658319*^9, 
   3.9586685595690823`*^9, 3.958668607201293*^9, 3.95866866995732*^9, 
   3.958668718348876*^9, 3.958668773624802*^9, 3.958668882012586*^9, 
   3.958668913650793*^9, {3.9586689784052877`*^9, 3.9586691654610863`*^9}, {
   3.958669196688168*^9, 3.958669338206009*^9}, 3.958669373717099*^9, 
   3.9586694724626713`*^9, 3.958669517543717*^9, {3.958669621539053*^9, 
   3.958669646709237*^9}, {3.958669755266515*^9, 3.9586698684683723`*^9}, {
   3.958669905891671*^9, 3.9586699605682907`*^9}, {3.958734573546486*^9, 
   3.958734633159284*^9}, 3.95873471236837*^9, 3.9587347630331507`*^9, 
   3.958734861187892*^9, 3.95873491915353*^9, 3.9587349686280107`*^9, 
   3.958735055177129*^9, 3.958735089990233*^9, 3.958735144073097*^9, 
   3.958735189136181*^9, 3.9587352265887413`*^9, 3.9587352985189323`*^9, 
   3.95873540192994*^9, 3.9587354988507977`*^9, 3.958735553532735*^9, 
   3.958735661611638*^9, 3.958735815128972*^9, 3.9587358570394697`*^9, 
   3.958735896327414*^9, 3.9587359989831467`*^9, {3.958736036914296*^9, 
   3.9587360654296494`*^9}, {3.958736254576421*^9, 3.958736280307417*^9}, 
   3.958736350062051*^9, 3.958736489631978*^9, 3.958736573281163*^9, 
   3.958736633861508*^9, 3.9587366829048223`*^9, 3.958736770078753*^9, 
   3.958737310959075*^9, 3.958737491371315*^9, 3.9587381809176903`*^9, {
   3.958738247740468*^9, 3.958738288124405*^9}, 3.958738329800743*^9, {
   3.958743486811741*^9, 3.9587434932477293`*^9}, 3.9587435305551023`*^9, 
   3.959093968465712*^9, 3.959096803851782*^9, 3.959161184728793*^9, 
   3.9591634032218733`*^9, 3.959163510819007*^9, 3.959163823773189*^9, 
   3.959164141718485*^9, {3.9591644787314577`*^9, 3.95916448849655*^9}, 
   3.959170107929587*^9, {3.959251399274447*^9, 3.959251410053533*^9}, 
   3.95925265248209*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7e2903e7-6758-4e91-8e84-0d29ba10ab18"],

Cell[CellGroupData[{

Cell["Model c:  N(1,1,0) + \[CapitalPsi](1,3,0) + \[CapitalPhi](1,2,1/2) + \
S(1,3,0)", "Section",
 CellChangeTimes->{{3.9527760143399982`*^9, 3.9527760158711452`*^9}, {
   3.952780685777021*^9, 3.9527806888914022`*^9}, {3.954606881659124*^9, 
   3.95460688175815*^9}, 3.9555590306390343`*^9, {3.958034269588778*^9, 
   3.958034269791849*^9}, {3.958035178948745*^9, 3.9580351895264*^9}, 
   3.95810117220995*^9, {3.9585826678879957`*^9, 3.9585826974118567`*^9}, {
   3.958652183770378*^9, 
   3.958652187681877*^9}},ExpressionUUID->"d22e051b-1b9c-4b02-bf81-\
658414382088"],

Cell[CellGroupData[{

Cell[TextData[{
 "Loading the SM + \[Phi] + ",
 Cell[BoxData[
  FormBox["N", TraditionalForm]],ExpressionUUID->
  "98411604-7d40-4b7d-9a8d-2be050275bda"],
 " + \[CapitalPsi] "
}], "Subsection",
 CellChangeTimes->{{3.878613406787181*^9, 3.878613406877178*^9}, {
   3.8787925372773747`*^9, 3.878792572338718*^9}, 3.9485489904322157`*^9, {
   3.954605158974669*^9, 3.954605185430938*^9}, {3.958037442864798*^9, 
   3.958037444464397*^9}, {3.958037742825481*^9, 
   3.958037767411312*^9}},ExpressionUUID->"7033bb29-b6f3-4743-a5dd-\
6f67746108a4"],

Cell[CellGroupData[{

Cell["SM", "Subsubsection",
 CellChangeTimes->{{3.958653037331855*^9, 
  3.958653037482643*^9}},ExpressionUUID->"d4a42172-b288-4ef8-ad0c-\
e760933d840a"],

Cell["Load the SM", "Text",
 CellChangeTimes->{{3.9580122710528717`*^9, 
  3.958012276433447*^9}},ExpressionUUID->"c8da5132-1826-4f9f-8792-\
f03430642a47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LSM", "=", 
   RowBox[{
    RowBox[{"LoadModel", "[", 
     RowBox[{"\"\<SM\>\"", ",", 
      RowBox[{"ModelParameters", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Mu]2", "->", "\[Mu]H2"}], ",", 
         RowBox[{"\[Lambda]", "->", "\[Lambda]H"}]}], "}"}]}]}], "]"}], "/.", 
    
    RowBox[{
     RowBox[{"\[Lambda]H", "[", "]"}], "->", 
     RowBox[{"2", 
      RowBox[{"\[Lambda]H", "[", "]"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.872756563323012*^9, 3.872756586325608*^9}, {
   3.87861380006433*^9, 3.8786138013478937`*^9}, {3.878613848772838*^9, 
   3.8786138496580677`*^9}, {3.878613955662309*^9, 3.878613981861128*^9}, {
   3.8786140186236067`*^9, 3.8786140196294203`*^9}, {3.878614648315674*^9, 
   3.878614658651696*^9}, 3.878792555561604*^9, {3.87879269969425*^9, 
   3.878792700861744*^9}, {3.878826984651999*^9, 3.878827000521147*^9}, {
   3.93688316875366*^9, 3.936883170850582*^9}, {3.936979216015746*^9, 
   3.936979226108356*^9}, {3.936979443946257*^9, 3.936979447774405*^9}, {
   3.948549823057374*^9, 3.948549865891572*^9}, {3.948549947229068*^9, 
   3.9485499682041492`*^9}, {3.9526424448387413`*^9, 3.952642448057971*^9}, 
   3.953654467654567*^9, {3.957944173627078*^9, 3.957944179866481*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"1aee3880-160c-45d2-aa87-fde4d4c18d0b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Fields and couplings", "Subsubsection",
 CellChangeTimes->{{3.958652993972898*^9, 
  3.958652998953744*^9}},ExpressionUUID->"0ef0c795-6b72-4e02-aa91-\
1e9d5454c35f"],

Cell["\<\
Add 3 neutrino singlet Nf, a triplet vector-like fermion \[CapitalPsi] and a \
heavy Higgs \[CapitalPhi]\
\>", "Text",
 CellChangeTimes->{{3.953654476415954*^9, 3.9536544831998463`*^9}, {
  3.954605263096703*^9, 3.954605273294104*^9}, {3.958038844748024*^9, 
  3.958038879057095*^9}, {3.958038931122829*^9, 3.958038947134128*^9}, {
  3.958580653115773*^9, 
  3.9585806546371393`*^9}},ExpressionUUID->"09a3c4a7-b53d-4243-a093-\
4d7e4475228c"],

Cell[BoxData[{
 RowBox[{"DefineField", "[", 
  RowBox[{"Nf", ",", " ", "Fermion", ",", 
   RowBox[{"Indices", "->", "Flavor"}], ",", 
   RowBox[{"Mass", "->", "Heavy"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineField", "[", 
  RowBox[{"\[CapitalPsi]", ",", "Fermion", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", 
     RowBox[{"SU2L", "[", "adj", "]"}], "}"}]}], ",", 
   RowBox[{"Mass", "->", "Heavy"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineField", "[", 
  RowBox[{"\[CapitalPhi]", ",", "Scalar", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", 
     RowBox[{"SU2L", "[", "fund", "]"}], "}"}]}], ",", 
   RowBox[{"Charges", "->", 
    RowBox[{"{", 
     RowBox[{"U1Y", "[", 
      RowBox[{"1", "/", "2"}], "]"}], "}"}]}], ",", 
   RowBox[{"Mass", "->", "Light"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.948551373640986*^9, 3.9485513783381567`*^9}, {
   3.954605276117243*^9, 3.9546052762839108`*^9}, {3.954605824762919*^9, 
   3.9546058250271997`*^9}, {3.9546061374700603`*^9, 3.954606146438319*^9}, {
   3.958037451389924*^9, 3.958037473184657*^9}, {3.958037694982085*^9, 
   3.958037725478499*^9}, 3.958037773837747*^9, {3.958037916344698*^9, 
   3.95803792116364*^9}, {3.958038920561042*^9, 3.958038922717103*^9}, {
   3.9580391273418703`*^9, 3.9580391289699802`*^9}, {3.958581980637951*^9, 
   3.958581980810817*^9}, {3.958654855788472*^9, 3.958654856486526*^9}, {
   3.959163348061461*^9, 3.9591633523814*^9}, 3.959163507843667*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"f9e9b0a9-52d0-4b47-a77c-a1e23220d3fe"],

Cell[TextData[{
 "Add Yukawa couplings for left-handed neutrino mass with ",
 Cell[BoxData[
  FormBox["N", TraditionalForm]],ExpressionUUID->
  "389b1795-f8fe-407b-aa38-60b45758b27e"],
 " and \[CapitalPsi]"
}], "Text",
 CellChangeTimes->{{3.954605319583963*^9, 3.954605385287854*^9}, {
  3.954605999456934*^9, 3.954606007947209*^9}, {3.958038821487542*^9, 
  3.958038838998583*^9}},ExpressionUUID->"7f4ba36e-3b22-41f6-9ec5-\
d9e891b48ffa"],

Cell[BoxData[{
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"yN", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", 
     RowBox[{"Flavor", ",", "Flavor"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"y\[CapitalPsi]", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", "Flavor", "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"yNp", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", 
     RowBox[{"Flavor", ",", "Flavor"}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"y\[CapitalPsi]p", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", "Flavor", "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.954605401927967*^9, 3.9546054412396593`*^9}, {
  3.954605787025375*^9, 3.9546057914435177`*^9}, {3.9546060353996077`*^9, 
  3.954606036340412*^9}, {3.958037791953659*^9, 3.958037792201107*^9}, {
  3.958037943256847*^9, 3.958037944464891*^9}, {3.958038155401808*^9, 
  3.9580381746832037`*^9}, {3.958582291710458*^9, 3.958582292149352*^9}, {
  3.958583012541033*^9, 3.95858301292618*^9}, {3.9586527535073547`*^9, 
  3.958652756653832*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"bc263ac4-a6c4-4511-bd0e-82c212edbeeb"],

Cell["Add scalar couplings", "Text",
 CellChangeTimes->{{3.958652266862852*^9, 
  3.9586522752633257`*^9}},ExpressionUUID->"5938421c-4f5a-4bc3-a284-\
c4a679dc37eb"],

Cell[BoxData[{
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"\[Mu]2", ",", 
   RowBox[{"EFTOrder", "->", "2"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"\[Lambda]\[CapitalPhi]", ",", 
   RowBox[{"SelfConjugate", "->", "True"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"\[Lambda]1", ",", 
   RowBox[{"SelfConjugate", "->", "True"}]}], "]"}], "\n", 
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"\[Lambda]2", ",", 
   RowBox[{"SelfConjugate", "->", "True"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineCoupling", "[", "\[Lambda]3", "]"}], "\n", 
 RowBox[{"DefineCoupling", "[", "\[Lambda]4", "]"}]}], "Input",
 CellChangeTimes->{{3.958039022575856*^9, 3.958039022789372*^9}, {
   3.958039074759939*^9, 3.95803907493882*^9}, {3.95803931627186*^9, 
   3.95803932529033*^9}, {3.9585808086584587`*^9, 3.9585808087683268`*^9}, {
   3.958580874556394*^9, 3.958580903143176*^9}, 3.9586548242242527`*^9, {
   3.9586548975637093`*^9, 3.958654899601254*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"ee7aded6-93a4-4d80-9730-44e4f65232a1"],

Cell["Define group objects shortcuts", "Text",
 CellChangeTimes->{{3.953654095490171*^9, 3.9536541039115133`*^9}, {
  3.958012305735093*^9, 
  3.958012313637702*^9}},ExpressionUUID->"0c3f6ee3-78cd-4ffd-949b-\
f85fa505db4e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Tfund", "[", 
    RowBox[{"a_", ",", "i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"CG", "[", 
    RowBox[{
     RowBox[{"gen", "[", 
      RowBox[{"SU2L", "[", "fund", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "i", ",", "j"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]SU2L", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"CG", "[", 
    RowBox[{
     RowBox[{"eps", "[", "SU2L", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["H", "~"], "[", "i_", "]"}], ":=", 
   RowBox[{"RelabelIndices", "[", 
    RowBox[{
     RowBox[{"\[Epsilon]SU2L", "[", 
      RowBox[{"i", ",", "jind"}], "]"}], 
     RowBox[{"Bar", "@", 
      RowBox[{"H", "[", "jind", "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["\[CapitalPhi]", "~"], "[", "i_", "]"}], ":=", 
   RowBox[{"RelabelIndices", "[", 
    RowBox[{
     RowBox[{"\[Epsilon]SU2L", "[", 
      RowBox[{"i", ",", "kind"}], "]"}], 
     RowBox[{"Bar", "@", 
      RowBox[{"\[CapitalPhi]", "[", "kind", "]"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.953653424832994*^9, 3.953653474313025*^9}, {
   3.953653808477597*^9, 3.95365384346242*^9}, {3.953653884693512*^9, 
   3.953653901557295*^9}, 3.953653963698757*^9, {3.954605585369196*^9, 
   3.9546056321230993`*^9}, {3.954605666338724*^9, 3.954605696349801*^9}, {
   3.954605731062953*^9, 3.9546057395105*^9}, {3.958038568013248*^9, 
   3.958038611535692*^9}, {3.958039117559628*^9, 3.958039124371628*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"ebcc99fb-88f9-42a5-ab3b-7a990d304f8f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Lagrangian", "Subsubsection",
 CellChangeTimes->{{3.938176157417261*^9, 3.938176168608695*^9}, {
   3.9485509935188627`*^9, 3.94855100649012*^9}, {3.95365324837895*^9, 
   3.9536532522284718`*^9}, {3.954605868999969*^9, 3.954605870747978*^9}, {
   3.958012315782189*^9, 3.958012317869871*^9}, 
   3.958653004530965*^9},ExpressionUUID->"c301e884-473d-4b1e-a92e-\
09d99a84fa2d"],

Cell["Scalar potential", "Text",
 CellChangeTimes->{{3.9586530069483967`*^9, 
  3.958653010338643*^9}},ExpressionUUID->"323fee1d-6ab0-411b-9c2a-\
5e9aa9f92fc4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Lambda]1", "[", "]"}], 
      RowBox[{"Bar", "@", 
       RowBox[{"\[CapitalPhi]", "[", "i", "]"}]}], 
      RowBox[{"\[CapitalPhi]", "[", 
       StyleBox["i", "Input"], "]"}], 
      RowBox[{"Bar", "@", 
       RowBox[{"H", "[", "j", "]"}]}], 
      RowBox[{"H", "[", "j", "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Lambda]2", "[", "]"}], 
      RowBox[{"Bar", "@", 
       RowBox[{"\[CapitalPhi]", "[", "i", "]"}]}], 
      RowBox[{"H", "[", "i", "]"}], 
      RowBox[{"Bar", "@", 
       RowBox[{"H", "[", "j", "]"}]}], 
      RowBox[{"\[CapitalPhi]", "[", "j", "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Lambda]\[CapitalPhi]", "[", "]"}], 
      RowBox[{"Bar", "@", 
       RowBox[{"\[CapitalPhi]", "[", "i", "]"}]}], 
      RowBox[{"\[CapitalPhi]", "[", "i", "]"}], 
      RowBox[{"Bar", "@", 
       RowBox[{"\[CapitalPhi]", "[", "j", "]"}]}], 
      RowBox[{"\[CapitalPhi]", "[", "j", "]"}]}], "+", 
     RowBox[{"PlusHc", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Lambda]3", "[", "]"}], 
        RowBox[{"Bar", "@", 
         RowBox[{"H", "[", "i", "]"}]}], 
        RowBox[{"H", "[", "i", "]"}], 
        RowBox[{"Bar", "@", 
         RowBox[{"H", "[", "j", "]"}]}], 
        RowBox[{"\[CapitalPhi]", "[", "j", "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Lambda]4", "[", "]"}], 
        RowBox[{"Bar", "@", 
         RowBox[{"\[CapitalPhi]", "[", "i", "]"}]}], 
        RowBox[{"\[CapitalPhi]", "[", "i", "]"}], 
        RowBox[{"Bar", "@", 
         RowBox[{"H", "[", "j", "]"}]}], 
        RowBox[{"\[CapitalPhi]", "[", "j", "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Mu]2", "[", "]"}], 
        RowBox[{"Bar", "@", 
         RowBox[{"\[CapitalPhi]", "[", "i", "]"}]}], 
        RowBox[{"H", "[", "i", "]"}]}]}], "]"}]}], "//", "RelabelIndices"}], "//",
    "NiceForm"}]}]], "Input",
 CellChangeTimes->{{3.958039103692012*^9, 3.958039112898694*^9}, {
   3.958039261691338*^9, 3.958039296698659*^9}, {3.958039332583816*^9, 
   3.958039335158875*^9}, 3.9580394811117*^9, {3.958580847041976*^9, 
   3.95858087316179*^9}, {3.958580908266285*^9, 3.958580918305111*^9}, {
   3.958581616203545*^9, 3.958581645113924*^9}, {3.958582583849354*^9, 
   3.958582586792933*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"3f4c861b-65ce-4e97-be35-6512875fde30"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{"\[Mu]2", 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["\[CapitalPhi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]]}], "+", 
    RowBox[{
     OverscriptBox["\[Mu]2", 
      StyleBox["_",
       FontWeight->Bold]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["\[CapitalPhi]", 
      StyleBox["i",
       FontSize->10]]}], "+", 
    RowBox[{
     OverscriptBox["\[Lambda]3", 
      StyleBox["_",
       FontWeight->Bold]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["\[CapitalPhi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]]}], "+", 
    RowBox[{
     OverscriptBox["\[Lambda]4", 
      StyleBox["_",
       FontWeight->Bold]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["\[CapitalPhi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["\[CapitalPhi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["\[CapitalPhi]", 
      StyleBox["i",
       FontSize->10]]}], "+", 
    RowBox[{"\[Lambda]2", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["\[CapitalPhi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["\[CapitalPhi]", 
      StyleBox["i",
       FontSize->10]]}], "+", 
    RowBox[{"\[Lambda]1", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["\[CapitalPhi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["\[CapitalPhi]", 
      StyleBox["j",
       FontSize->10]]}], "+", 
    RowBox[{"\[Lambda]3", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["\[CapitalPhi]", 
      StyleBox["j",
       FontSize->10]]}], "+", 
    RowBox[{"\[Lambda]4", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["\[CapitalPhi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["\[CapitalPhi]", 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["\[CapitalPhi]", 
      StyleBox["j",
       FontSize->10]]}], "+", 
    RowBox[{"\[Lambda]\[CapitalPhi]", 
     SubscriptBox[
      OverscriptBox["\[CapitalPhi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["\[CapitalPhi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["\[CapitalPhi]", 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["\[CapitalPhi]", 
      StyleBox["j",
       FontSize->10]]}]}], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{
  3.95803934435917*^9, 3.95803948161005*^9, 3.9585807669475327`*^9, {
   3.958580855407441*^9, 3.958580878429105*^9}, 3.958580918604165*^9, 
   3.9585813930717793`*^9, {3.958581616849557*^9, 3.958581645502591*^9}, 
   3.958581995124772*^9, 3.9586518380960484`*^9, 3.9586537103449097`*^9, 
   3.958654839411961*^9, 3.958654876742037*^9, {3.958654909638365*^9, 
   3.958654929347661*^9}, 3.9586565376717167`*^9, 3.958668527247323*^9, 
   3.9586685601715803`*^9, 3.958668607789747*^9, 3.95866867053576*^9, 
   3.9586687189336147`*^9, 3.958668774199242*^9, 3.958668882583777*^9, 
   3.958668914251195*^9, {3.958668978998549*^9, 3.9586691660373363`*^9}, {
   3.958669197269025*^9, 3.958669338785282*^9}, 3.958669374312389*^9, 
   3.958669473082634*^9, 3.958669518157237*^9, {3.958669622099194*^9, 
   3.95866964730746*^9}, {3.95866975587351*^9, 3.9586698690703697`*^9}, {
   3.9586699064905987`*^9, 3.9586699611892347`*^9}, {3.9587345754093933`*^9, 
   3.9587346337529163`*^9}, 3.958734712920051*^9, 3.9587347635703382`*^9, 
   3.9587348617356663`*^9, 3.95873491969514*^9, 3.9587349691875*^9, 
   3.958735055757173*^9, 3.958735090531654*^9, 3.95873514461767*^9, 
   3.9587351897092257`*^9, 3.958735227155345*^9, 3.958735299095484*^9, 
   3.958735402488936*^9, 3.958735499399864*^9, 3.95873555408857*^9, 
   3.958735662172882*^9, 3.958735815688876*^9, 3.9587358575798388`*^9, 
   3.9587358968755217`*^9, 3.958735999519856*^9, {3.958736037473426*^9, 
   3.958736066000752*^9}, {3.958736255129129*^9, 3.9587362808456182`*^9}, 
   3.958736350605339*^9, 3.958736490170298*^9, 3.9587365738670883`*^9, 
   3.958736634407105*^9, 3.958736683454093*^9, 3.958736770625434*^9, 
   3.958737311492421*^9, 3.958737491925148*^9, 3.958738181536137*^9, {
   3.958738248286787*^9, 3.958738288686414*^9}, 3.958738330388961*^9, 
   3.9587434876263847`*^9, 3.958743533189583*^9, 3.959093969056755*^9, 
   3.959096805786951*^9, 3.959161186489772*^9, 3.95916340479144*^9, 
   3.959163511413187*^9, 3.959163824396286*^9, 3.95916414231501*^9, {
   3.9591644793479424`*^9, 3.959164489127368*^9}, 3.959170108498424*^9, {
   3.959251399742693*^9, 3.9592514106318808`*^9}, 3.959252653075659*^9},
 CellLabel->
  "Out[20]//NiceForm=",ExpressionUUID->"79b5b5f5-f3c9-4fe6-84dd-bc86c4fbbee8"]
}, Open  ]],

Cell["Yukawa-like interactions", "Text",
 CellChangeTimes->{{3.958653012845625*^9, 
  3.958653018600518*^9}},ExpressionUUID->"06f9057b-4c11-4b59-837b-\
5f9677f9cb20"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LN\[CapitalPsi]", "=", 
   RowBox[{
    RowBox[{"PlusHc", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"yN", "[", 
        RowBox[{"p", ",", "r"}], "]"}], " ", 
       RowBox[{
        RowBox[{"Bar", "@", 
         RowBox[{"l", "[", 
          RowBox[{"i", ",", "p"}], "]"}]}], "**", 
        RowBox[{"Nf", "[", "r", "]"}]}], 
       RowBox[{
        OverscriptBox["H", "~"], "[", "i", "]"}]}], " ", "+", 
      RowBox[{
       RowBox[{"y\[CapitalPsi]", "[", "p", "]"}], 
       RowBox[{
        RowBox[{"Bar", "@", 
         RowBox[{"l", "[", 
          RowBox[{"i", ",", "p"}], "]"}]}], "**", 
        RowBox[{"\[CapitalPsi]", "[", "a", "]"}]}], " ", "2", 
       RowBox[{"Tfund", "[", 
        RowBox[{"a", ",", "i", ",", "j"}], "]"}], 
       RowBox[{
        OverscriptBox["H", "~"], "[", "j", "]"}]}], "+", 
      RowBox[{
       RowBox[{"yNp", "[", 
        RowBox[{"p", ",", "r"}], "]"}], " ", 
       RowBox[{
        RowBox[{"Bar", "@", 
         RowBox[{"CConj", "@", 
          RowBox[{"l", "[", 
           RowBox[{"i", ",", "p"}], "]"}]}]}], "**", 
        RowBox[{"Nf", "[", "r", "]"}]}], 
       RowBox[{"Bar", "@", 
        RowBox[{
         OverscriptBox["\[CapitalPhi]", "~"], "[", "i", "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"y\[CapitalPsi]p", "[", "p", "]"}], 
       RowBox[{
        RowBox[{"Bar", "@", 
         RowBox[{"CConj", "@", 
          RowBox[{"l", "[", 
           RowBox[{"i", ",", "p"}], "]"}]}]}], "**", 
        RowBox[{"\[CapitalPsi]", "[", "a", "]"}]}], " ", "2", 
       RowBox[{"Tfund", "[", 
        RowBox[{"a", ",", "j", ",", "i"}], "]"}], 
       RowBox[{"Bar", "@", 
        RowBox[{
         OverscriptBox["\[CapitalPhi]", "~"], "[", "j", "]"}]}]}]}], " ", 
     "]"}], "//", "RelabelIndices"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.958652214563632*^9, 3.958652238947782*^9}, {
  3.9586527597431993`*^9, 3.9586527714430857`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"06c215f8-9b51-407c-ad8b-9f9f99d9d0a7"],

Cell["Full Lagrangian", "Text",
 CellChangeTimes->{{3.9586530226765614`*^9, 
  3.958653029436305*^9}},ExpressionUUID->"5cc8cdb0-718c-4d70-97c3-\
003440e6903f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"L0", "=", 
  RowBox[{
   RowBox[{"LSM", "+", 
    RowBox[{"FreeLag", "[", "Nf", "]"}], "+", 
    RowBox[{"FreeLag", "[", "\[CapitalPsi]", "]"}], "+", 
    RowBox[{"FreeLag", "[", "\[CapitalPhi]", "]"}], "-", " ", "V0", "+", 
    "LN\[CapitalPsi]"}], "//", "NiceForm"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdyk8og3EAh/E3EbWakmnhoskOsl7K3dskB7JmUbN2UNOiiGKTiK1myWGN
JaNZaJpJjRrNOExmYSNjNwrlT9vbpo01Uvb9HZ4+l6eqd0iqyqMoqiIXNNAt
lvFuljF++ZdgcyLigo7fT+JgY/GGeIBllg9NxPZM1nI9xjInofIlGNcq3TA/
M7EPPR8hLzz4O/fB6pFwFJr6Ek9QqD56he9aTRpKy61ZeMyt+YFFehvnJicv
4CXarRl3zyTLbKZEe1Au55xCj44bhF27c1fQmBSF4VhH8A4qKfM97K8rfIb+
+i1i5LszDcW2aeLrheAP8h8biIG3xTJFTgPXwYe+kEYChbRCCumKmAYaV2kt
TAuMJaopltEVLBAlK2t62FTqJM6vK8OwdVhN3Kkdv4Uy10ME0i/RGLxMjSbh
8ozdMIufOiO28cxOWBmXbcN/ygzsQQ==
  "],
 CellLabel->"In[22]:=",ExpressionUUID->"1abe82c6-ec3e-4d91-9737-aa26d905d6b8"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", "4"], 
      FractionBox["1", 
       SuperscriptBox[
        SubscriptBox["g", "Y"], "2"]], 
      SuperscriptBox[
       SuperscriptBox["B", 
        StyleBox[
         TemplateBox[{"\[Mu]", "\[Nu]"},
          "RowDefault"],
         FontSize->10]], "2"]}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], 
     FractionBox["1", 
      SuperscriptBox[
       SubscriptBox["g", "s"], "2"]], 
     SuperscriptBox[
      SuperscriptBox["G", 
       StyleBox[
        TemplateBox[{"\[Mu]", "\[Nu]", "A"},
         "RowDefault"],
        FontSize->10]], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "4"], 
     FractionBox["1", 
      SuperscriptBox[
       SubscriptBox["g", "L"], "2"]], 
     SuperscriptBox[
      SuperscriptBox["W", 
       StyleBox[
        TemplateBox[{"\[Mu]", "\[Nu]", "I"},
         "RowDefault"],
        FontSize->10]], "2"]}], "+", 
    RowBox[{
     TemplateBox[{
       SubscriptBox["D", "\[Mu]"], 
       SubscriptBox[
        OverscriptBox["H", 
         StyleBox["_", FontWeight -> Bold]], 
        StyleBox["i", FontSize -> 10]]},
      "RowDefault"], 
     TemplateBox[{
       SubscriptBox["D", "\[Mu]"], 
       SuperscriptBox["H", 
        StyleBox["i", FontSize -> 10]]},
      "RowDefault"]}], "+", 
    RowBox[{"\[Mu]H2", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]]}], "+", 
    RowBox[{
     TemplateBox[{
       SubscriptBox["D", "\[Mu]"], 
       SubscriptBox[
        OverscriptBox["\[CapitalPhi]", 
         StyleBox["_", FontWeight -> Bold]], 
        StyleBox["i", FontSize -> 10]]},
      "RowDefault"], 
     TemplateBox[{
       SubscriptBox["D", "\[Mu]"], 
       SuperscriptBox["\[CapitalPhi]", 
        StyleBox["i", FontSize -> 10]]},
      "RowDefault"]}], "-", 
    RowBox[{
     SuperscriptBox["m\[CapitalPhi]", "2"], 
     SubscriptBox[
      OverscriptBox["\[CapitalPhi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["\[CapitalPhi]", 
      StyleBox["i",
       FontSize->10]]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["d", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["a",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["d", 
            StyleBox[
             TemplateBox[{"a", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["e", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["e", 
            StyleBox["p", FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["l", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["i",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "L"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["l", 
            StyleBox[
             TemplateBox[{"i", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["Nf", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         SubscriptBox["\[Gamma]", 
          StyleBox["\[Mu]",
           FontSize->10]], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["Nf", 
            StyleBox["p", FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{"MNf", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["Nf", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SuperscriptBox["Nf", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["q", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox[
           TemplateBox[{"a", "i"},
            "RowDefault"],
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "L"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["q", 
            StyleBox[
             TemplateBox[{"a", "i", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["u", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["a",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["u", 
            StyleBox[
             TemplateBox[{"a", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["\[CapitalPsi]", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["I",
           FontSize->10]], "\[CenterDot]", 
         SubscriptBox["\[Gamma]", 
          StyleBox["\[Mu]",
           FontSize->10]], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["\[CapitalPsi]", 
            StyleBox["I", FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{"M\[CapitalPsi]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["I",
          FontSize->10]], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["I",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{"\[Mu]2", 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["\[CapitalPhi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]]}], "-", 
    RowBox[{
     OverscriptBox["\[Mu]2", 
      StyleBox["_",
       FontWeight->Bold]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["\[CapitalPhi]", 
      StyleBox["i",
       FontSize->10]]}], "-", 
    RowBox[{
     OverscriptBox["\[Lambda]3", 
      StyleBox["_",
       FontWeight->Bold]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["\[CapitalPhi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]]}], "-", 
    RowBox[{"\[Lambda]H", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]]}], "-", 
    RowBox[{
     OverscriptBox["\[Lambda]4", 
      StyleBox["_",
       FontWeight->Bold]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["\[CapitalPhi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["\[CapitalPhi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["\[CapitalPhi]", 
      StyleBox["i",
       FontSize->10]]}], "-", 
    RowBox[{"\[Lambda]2", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["\[CapitalPhi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["\[CapitalPhi]", 
      StyleBox["i",
       FontSize->10]]}], "-", 
    RowBox[{"\[Lambda]1", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["\[CapitalPhi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["\[CapitalPhi]", 
      StyleBox["j",
       FontSize->10]]}], "-", 
    RowBox[{"\[Lambda]3", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["\[CapitalPhi]", 
      StyleBox["j",
       FontSize->10]]}], "-", 
    RowBox[{"\[Lambda]4", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["\[CapitalPhi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["\[CapitalPhi]", 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["\[CapitalPhi]", 
      StyleBox["j",
       FontSize->10]]}], "-", 
    RowBox[{"\[Lambda]\[CapitalPhi]", 
     SubscriptBox[
      OverscriptBox["\[CapitalPhi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["\[CapitalPhi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["\[CapitalPhi]", 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["\[CapitalPhi]", 
      StyleBox["j",
       FontSize->10]]}], "-", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox[
       SubscriptBox["Y", "d"], 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["d", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["q", 
         StyleBox[
          TemplateBox[{"a", "i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox[
       SubscriptBox["Y", "e"], 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["e", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["l", 
         StyleBox[
          TemplateBox[{"i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "e"], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["i",
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["e", 
         StyleBox["r",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "d"], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["q", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox[
          TemplateBox[{"a", "i"},
           "RowDefault"],
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["d", 
         StyleBox[
          TemplateBox[{"a", "r"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Y", "u"], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["q", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox[
          TemplateBox[{"a", "j"},
           "RowDefault"],
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["u", 
         StyleBox[
          TemplateBox[{"a", "r"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"j", "i"},
        "RowDefault"],
       FontSize->10]]}], "-", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox[
       SubscriptBox["Y", "u"], 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["u", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["q", 
         StyleBox[
          TemplateBox[{"a", "i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["\[CurlyEpsilon]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"i", "j"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{
     SuperscriptBox["yN", 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["j",
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["Nf", 
         StyleBox["r",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"j", "i"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["yNp", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["\[CapitalPhi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["j",
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        RowBox[{"C", 
         SubscriptBox["P", "R"]}], "\[CenterDot]", 
        SuperscriptBox[
         SuperscriptBox[
          OverscriptBox["Nf", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["r",
           FontSize->10]], "T"], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"j", "i"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"2", 
     SuperscriptBox["y\[CapitalPsi]", 
      StyleBox["p",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["k",
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["I",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"j", "i"},
        "RowDefault"],
       FontSize->10]], 
     SubsuperscriptBox["T", 
      StyleBox["j",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"I", "k"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"2", 
     SuperscriptBox[
      OverscriptBox["y\[CapitalPsi]p", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["p",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["\[CapitalPhi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["k",
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        RowBox[{"C", 
         SubscriptBox["P", "R"]}], "\[CenterDot]", 
        SuperscriptBox[
         SuperscriptBox[
          OverscriptBox["\[CapitalPsi]", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["I",
           FontSize->10]], "T"], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"j", "i"},
        "RowDefault"],
       FontSize->10]], 
     SubsuperscriptBox["T", 
      StyleBox["j",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"I", "k"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["yN", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["Nf", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["r",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["l", 
         StyleBox[
          TemplateBox[{"i", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["\[CurlyEpsilon]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"i", "j"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"2", 
     SuperscriptBox[
      OverscriptBox["y\[CapitalPsi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["p",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["I",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["l", 
         StyleBox[
          TemplateBox[{"k", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["\[CurlyEpsilon]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"i", "j"},
        "RowDefault"],
       FontSize->10]], 
     SubsuperscriptBox["T", 
      StyleBox["k",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"I", "i"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{
     SuperscriptBox["yNp", 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["\[CapitalPhi]", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         SuperscriptBox["l", 
          StyleBox[
           TemplateBox[{"i", "p"},
            "RowDefault"],
           FontSize->10]], "T"], "\[CenterDot]", 
        RowBox[{"C", 
         SubscriptBox["P", "L"]}], "\[CenterDot]", 
        SuperscriptBox["Nf", 
         StyleBox["r",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["\[CurlyEpsilon]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"i", "j"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"2", 
     SuperscriptBox["y\[CapitalPsi]p", 
      StyleBox["p",
       FontSize->10]], 
     SuperscriptBox["\[CapitalPhi]", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         SuperscriptBox["l", 
          StyleBox[
           TemplateBox[{"k", "p"},
            "RowDefault"],
           FontSize->10]], "T"], "\[CenterDot]", 
        RowBox[{"C", 
         SubscriptBox["P", "L"]}], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["I",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["\[CurlyEpsilon]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"i", "j"},
        "RowDefault"],
       FontSize->10]], 
     SubsuperscriptBox["T", 
      StyleBox["k",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"I", "i"},
        "RowDefault"],
       FontSize->10]]}]}], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{{3.9381763473221493`*^9, 3.938176351876526*^9}, 
   3.938176396451195*^9, 3.948548972206572*^9, 3.948550506823691*^9, 
   3.9485506249352713`*^9, 3.9485513934611197`*^9, 3.948551452942121*^9, {
   3.9485523813607607`*^9, 3.948552398731975*^9}, {3.949152594359055*^9, 
   3.949152606293351*^9}, 3.949155716956829*^9, 3.952642457640925*^9, 
   3.952642528726469*^9, 3.952643534823031*^9, 3.952644201788301*^9, 
   3.9526946231941557`*^9, 3.952775541235198*^9, 3.952775957335679*^9, 
   3.952776240465975*^9, 3.953653172429523*^9, 3.953654166091058*^9, 
   3.953654513123823*^9, {3.953656541841448*^9, 3.9536565457435303`*^9}, 
   3.954603690833893*^9, 3.954606012641387*^9, 3.954606045599474*^9, {
   3.9546061545032263`*^9, 3.9546061744155893`*^9}, 3.954606894052319*^9, 
   3.9546286697374697`*^9, {3.954629907184555*^9, 3.954629936384563*^9}, 
   3.954630357423484*^9, 3.9546304607352448`*^9, 3.954778367381165*^9, 
   3.954778415014879*^9, 3.955559037244998*^9, 3.955630263639606*^9, 
   3.957944315126163*^9, 3.958012402059284*^9, 3.958030299678022*^9, 
   3.958036928416856*^9, 3.958039490921844*^9, 3.958580961641485*^9, 
   3.958581396923189*^9, 3.958582123374955*^9, 3.9585823058453093`*^9, 
   3.958582962772016*^9, 3.958583015789222*^9, {3.9585831457582293`*^9, 
   3.958583172084133*^9}, 3.958651852575446*^9, 3.9586519585343323`*^9, 
   3.9586522429908237`*^9, 3.958653710374309*^9, 3.958654841764944*^9, {
   3.958654879756053*^9, 3.958654929372147*^9}, 3.9586565376929283`*^9, 
   3.958668527279826*^9, 3.9586685601933327`*^9, 3.958668607811698*^9, 
   3.958668670569038*^9, 3.958668718965597*^9, 3.958668774232716*^9, 
   3.958668882605564*^9, 3.958668914272872*^9, {3.958668979033568*^9, 
   3.958669166069728*^9}, {3.958669197290457*^9, 3.958669338833089*^9}, 
   3.958669374334223*^9, 3.9586694731034927`*^9, 3.9586695181891947`*^9, {
   3.9586696221316767`*^9, 3.958669647341476*^9}, {3.958669755904907*^9, 
   3.958669869091947*^9}, {3.958669906521409*^9, 3.9586699612111464`*^9}, {
   3.9587345754330263`*^9, 3.9587346337906933`*^9}, 3.958734712947989*^9, 
   3.9587347635963297`*^9, 3.958734861765225*^9, 3.958734919725428*^9, 
   3.958734969208096*^9, 3.9587350557860947`*^9, 3.9587350905526876`*^9, 
   3.95873514463862*^9, 3.9587351897375793`*^9, 3.958735227178277*^9, 
   3.958735299126177*^9, 3.958735402519515*^9, 3.958735499420767*^9, 
   3.958735554113653*^9, 3.9587356622090282`*^9, 3.958735815721274*^9, 
   3.958735857608971*^9, 3.958735896904014*^9, 3.958735999544705*^9, {
   3.958736037499648*^9, 3.958736066022173*^9}, {3.9587362551603127`*^9, 
   3.9587362808667603`*^9}, 3.9587363506301003`*^9, 3.958736490190426*^9, 
   3.958736573890774*^9, 3.958736634443371*^9, 3.958736683475469*^9, 
   3.9587367706504583`*^9, 3.958737311513192*^9, 3.958737491946404*^9, 
   3.958738181561871*^9, {3.958738248312904*^9, 3.958738288713995*^9}, 
   3.958738330409802*^9, 3.958743487650463*^9, 3.958743533219046*^9, 
   3.9590939690842857`*^9, 3.959096805811849*^9, 3.959161186514497*^9, 
   3.959163404827989*^9, 3.9591635114440804`*^9, 3.959163824428712*^9, 
   3.959164142335505*^9, {3.959164479378079*^9, 3.959164489153748*^9}, 
   3.959170108534419*^9, {3.9592513997567987`*^9, 3.959251410655258*^9}, 
   3.959252653106305*^9},
 CellLabel->
  "Out[22]//NiceForm=",ExpressionUUID->"9e23fe70-4ab8-4132-80e5-913c5be34c7e"]
}, Open  ]],

Cell["\<\
Approximation used on the results (can also be applied before matching for \
faster but less general result)\
\>", "Text",
 CellChangeTimes->{{3.954606453742791*^9, 3.954606456907856*^9}, {
  3.958012323328079*^9, 3.9580123346154013`*^9}, {3.958012433893786*^9, 
  3.958012459213106*^9}},ExpressionUUID->"448025cb-e221-46ab-842e-\
76bda3241e7f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NeglectSmall", "[", "expr_", "]"}], ":=", 
   RowBox[{"expr", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Coupling", "[", 
       RowBox[{
        RowBox[{"Y\[Nu]", "|", "Ye", "|", "Yd"}], ",", "___"}], "]"}], "->", 
      "0"}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9546062726677837`*^9, 3.954606421327887*^9}, 
   3.95794439877604*^9, {3.958011894976119*^9, 3.958011915548636*^9}, {
   3.958656772334498*^9, 3.958656773078274*^9}, {3.958740437406142*^9, 
   3.958740479258354*^9}, {3.958740517348752*^9, 3.958740538957115*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"83974626-e6f5-44dc-95f5-62d51c809888"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Model definition", "Subsection",
 CellChangeTimes->{{3.958582706474388*^9, 3.958582708693304*^9}, {
  3.958652304189149*^9, 3.958652318933324*^9}, {3.9586528938737917`*^9, 
  3.958652896002931*^9}},ExpressionUUID->"02e34554-5c3f-431a-99f6-\
81f33a716cc3"],

Cell[CellGroupData[{

Cell["Fields and couplings", "Subsubsection",
 CellChangeTimes->{{3.95865289882622*^9, 
  3.958652901349674*^9}},ExpressionUUID->"f60ee4bb-3312-4473-b4df-\
c4f73749f5dc"],

Cell["Add heavy triplet S", "Text",
 CellChangeTimes->{{3.953654476415954*^9, 3.9536544831998463`*^9}, {
  3.954605263096703*^9, 3.954605273294104*^9}, {3.958038844748024*^9, 
  3.958038879057095*^9}, {3.958038931122829*^9, 3.958038947134128*^9}, {
  3.958580653115773*^9, 3.9585806546371393`*^9}, {3.958652339998455*^9, 
  3.958652342872822*^9}},ExpressionUUID->"1ba98cbb-d4a6-4d7a-b707-\
65cdb70bd8ee"],

Cell[BoxData[
 RowBox[{"DefineField", "[", 
  RowBox[{"S", ",", "Scalar", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", 
     RowBox[{"SU2L", "[", "adj", "]"}], "}"}]}], ",", 
   RowBox[{"SelfConjugate", "->", "True"}], ",", 
   RowBox[{"Mass", "->", "Heavy"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.948551373640986*^9, 3.9485513783381567`*^9}, {
   3.954605276117243*^9, 3.9546052762839108`*^9}, {3.954605824762919*^9, 
   3.9546058250271997`*^9}, {3.9546061374700603`*^9, 3.954606146438319*^9}, {
   3.958037451389924*^9, 3.958037473184657*^9}, {3.958037694982085*^9, 
   3.958037725478499*^9}, 3.958037773837747*^9, {3.958037916344698*^9, 
   3.95803792116364*^9}, {3.958038920561042*^9, 3.958038922717103*^9}, {
   3.9580391273418703`*^9, 3.9580391289699802`*^9}, {3.958581980637951*^9, 
   3.958581980810817*^9}, {3.958652345339253*^9, 3.95865236449671*^9}, {
   3.958653628199296*^9, 3.9586536316931067`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"5fa8bc61-5f39-4f19-8414-1106a55b44b3"],

Cell["Add Yukawa couplings for S", "Text",
 CellChangeTimes->{{3.954605319583963*^9, 3.954605385287854*^9}, {
   3.954605999456934*^9, 3.954606007947209*^9}, {3.958038821487542*^9, 
   3.958038838998583*^9}, 
   3.958652384801258*^9},ExpressionUUID->"abcc6dfe-74fe-4354-b923-\
c2dba6b04e7d"],

Cell[BoxData[{
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"y\[Delta]", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", "Flavor", "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"y\[Delta]p", ",", 
   RowBox[{"Indices", "->", 
    RowBox[{"{", "Flavor", "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineCoupling", "[", "yT", "]"}]}], "Input",
 CellChangeTimes->{{3.954605401927967*^9, 3.9546054412396593`*^9}, {
  3.954605787025375*^9, 3.9546057914435177`*^9}, {3.9546060353996077`*^9, 
  3.954606036340412*^9}, {3.958037791953659*^9, 3.958037792201107*^9}, {
  3.958037943256847*^9, 3.958037944464891*^9}, {3.958038155401808*^9, 
  3.9580381746832037`*^9}, {3.958582291710458*^9, 3.958582292149352*^9}, {
  3.958583012541033*^9, 3.95858301292618*^9}, {3.95865240463868*^9, 
  3.958652422661625*^9}, {3.958652456620427*^9, 3.95865246669611*^9}, {
  3.958653663367687*^9, 3.958653668381564*^9}, {3.959163809638689*^9, 
  3.959163811975882*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"b6510806-5ac0-428d-ae0a-441ff0564396"],

Cell["Add scalar couplings", "Text",
 CellChangeTimes->{{3.958652266862852*^9, 
  3.9586522752633257`*^9}},ExpressionUUID->"d64398f2-d762-4247-905c-\
8c4baf4dd4df"],

Cell[BoxData[{
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"\[Lambda]S", ",", 
   RowBox[{"SelfConjugate", "->", "True"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"\[Lambda]SH1", ",", 
   RowBox[{"SelfConjugate", "->", "True"}]}], "]"}], "\n", 
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"\[Lambda]S\[CapitalPhi]1", ",", 
   RowBox[{"SelfConjugate", "->", "True"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"\[Lambda]SH2", ",", 
   RowBox[{"SelfConjugate", "->", "True"}]}], "]"}], "\n", 
 RowBox[{"DefineCoupling", "[", 
  RowBox[{"\[Lambda]S\[CapitalPhi]2", ",", 
   RowBox[{"SelfConjugate", "->", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.958039022575856*^9, 3.958039022789372*^9}, {
  3.958039074759939*^9, 3.95803907493882*^9}, {3.95803931627186*^9, 
  3.95803932529033*^9}, {3.9585808086584587`*^9, 3.9585808087683268`*^9}, {
  3.958580874556394*^9, 3.958580903143176*^9}, {3.958652490554269*^9, 
  3.958652493402234*^9}, {3.9586525362113543`*^9, 3.958652539894253*^9}, {
  3.9586525780385838`*^9, 3.958652581677475*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"41b67d02-8c93-4706-a91e-80a1d7511087"]
}, Closed]],

Cell[CellGroupData[{

Cell["Lagrangian", "Subsubsection",
 CellChangeTimes->{{3.95865290544983*^9, 
  3.958652906388842*^9}},ExpressionUUID->"c5b6acd2-64ce-4ee5-b67c-\
88b509bc08b1"],

Cell["Scalar potential", "Text",
 CellChangeTimes->{{3.9586526148817987`*^9, 3.958652618114934*^9}, {
  3.958652910490057*^9, 
  3.9586529131325274`*^9}},ExpressionUUID->"d4f5212f-bead-48bb-bd38-\
78d1fb0ec2ab"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Vext", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Lambda]S", "[", "]"}], 
      RowBox[{"S", "[", "a", "]"}], 
      RowBox[{"S", "[", "a", "]"}], 
      RowBox[{"S", "[", "b", "]"}], 
      RowBox[{"S", "[", "b", "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Lambda]S\[CapitalPhi]1", "[", "]"}], 
      RowBox[{"Bar", "@", 
       RowBox[{"\[CapitalPhi]", "[", "i", "]"}]}], 
      RowBox[{"\[CapitalPhi]", "[", "j", "]"}], 
      RowBox[{"S", "[", "a", "]"}], "2", 
      RowBox[{"Tfund", "[", 
       RowBox[{"a", ",", "i", ",", "j"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Lambda]SH1", "[", "]"}], 
      RowBox[{"Bar", "@", 
       RowBox[{"H", "[", "i", "]"}]}], 
      RowBox[{"H", "[", "j", "]"}], 
      RowBox[{"S", "[", "a", "]"}], "2", 
      RowBox[{"Tfund", "[", 
       RowBox[{"a", ",", "i", ",", "j"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Lambda]S\[CapitalPhi]2", "[", "]"}], 
      RowBox[{"Bar", "@", 
       RowBox[{"\[CapitalPhi]", "[", "i", "]"}]}], 
      RowBox[{"\[CapitalPhi]", "[", "i", "]"}], 
      RowBox[{"S", "[", "a", "]"}], 
      RowBox[{"S", "[", "a", "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[Lambda]SH2", "[", "]"}], 
      RowBox[{"Bar", "@", 
       RowBox[{"H", "[", "i", "]"}]}], 
      RowBox[{"H", "[", "i", "]"}], 
      RowBox[{"S", "[", "a", "]"}], 
      RowBox[{"S", "[", "a", "]"}]}]}], "//", "RelabelIndices"}], "//", 
   "NiceForm"}]}]], "Input",
 CellChangeTimes->{{3.958652522737385*^9, 3.958652524123242*^9}, {
  3.9586525858311367`*^9, 3.9586525865514174`*^9}, {3.958652628036858*^9, 
  3.958652663118371*^9}, {3.9586535637847347`*^9, 3.958653566588525*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"7c07e392-9dc7-47d7-bc02-86e23116f347"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{"2", "\[Lambda]SH1", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     SuperscriptBox["S", 
      StyleBox["I",
       FontSize->10]], 
     SubsuperscriptBox["T", 
      StyleBox["j",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"I", "i"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"2", "\[Lambda]S\[CapitalPhi]1", 
     SuperscriptBox["S", 
      StyleBox["I",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["\[CapitalPhi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["\[CapitalPhi]", 
      StyleBox["j",
       FontSize->10]], 
     SubsuperscriptBox["T", 
      StyleBox["j",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"I", "i"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"\[Lambda]SH2", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox[
      SuperscriptBox["S", 
       StyleBox["I",
        FontSize->10]], "2"]}], "+", 
    RowBox[{"\[Lambda]S\[CapitalPhi]2", 
     SubscriptBox[
      OverscriptBox["\[CapitalPhi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["\[CapitalPhi]", 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox[
      SuperscriptBox["S", 
       StyleBox["I",
        FontSize->10]], "2"]}], "+", 
    RowBox[{"\[Lambda]S", 
     SuperscriptBox[
      SuperscriptBox["S", 
       StyleBox["I",
        FontSize->10]], "2"], 
     SuperscriptBox[
      SuperscriptBox["S", 
       StyleBox["J",
        FontSize->10]], "2"]}]}], "StandardForm"], 
  Matchete`NiceForm]], "Output",
 CellChangeTimes->{{3.958652621485324*^9, 3.9586526635522137`*^9}, {
   3.9586535644210043`*^9, 3.958653566914364*^9}, 3.958653647159048*^9, 
   3.95865371044967*^9, {3.958654886645102*^9, 3.958654929465316*^9}, 
   3.958656537759742*^9, 3.958668527366783*^9, 3.9586685602817287`*^9, 
   3.9586686079009447`*^9, 3.958668670657756*^9, 3.9586687190579433`*^9, 
   3.958668774323843*^9, 3.958668882697242*^9, 3.958668914359149*^9, {
   3.958668979122081*^9, 3.9586691661549473`*^9}, {3.958669197381453*^9, 
   3.958669338932352*^9}, 3.958669374426928*^9, 3.9586694731874866`*^9, 
   3.9586695182772417`*^9, {3.958669622218134*^9, 3.958669647428911*^9}, {
   3.958669755988678*^9, 3.958669869182085*^9}, {3.958669906607716*^9, 
   3.958669961297667*^9}, {3.958734575534542*^9, 3.958734633879857*^9}, 
   3.958734713029335*^9, 3.958734763678751*^9, 3.958734861846703*^9, 
   3.9587349198065557`*^9, 3.958734969289466*^9, 3.958735055866282*^9, 
   3.958735090632971*^9, 3.958735144716221*^9, 3.958735189813446*^9, 
   3.95873522725706*^9, 3.9587352992092333`*^9, 3.958735402598445*^9, 
   3.95873549950128*^9, 3.95873555419774*^9, 3.958735662299583*^9, 
   3.958735815801505*^9, 3.958735857686734*^9, 3.958735896985035*^9, 
   3.958735999608898*^9, {3.9587360375649633`*^9, 3.9587360660912313`*^9}, {
   3.9587362552252398`*^9, 3.958736280932679*^9}, 3.958736350694599*^9, 
   3.958736490255221*^9, 3.9587365739548273`*^9, 3.958736634512507*^9, 
   3.958736683541231*^9, 3.958736770715989*^9, 3.958737311577828*^9, 
   3.958737492012134*^9, 3.9587381816282253`*^9, {3.95873824837885*^9, 
   3.958738288780327*^9}, 3.95873833047536*^9, 3.958743533295329*^9, 
   3.959093969161954*^9, 3.959096810373349*^9, 3.959161186592442*^9, 
   3.959163404914484*^9, 3.95916351151906*^9, 3.959163824514105*^9, 
   3.959164142400587*^9, {3.959164479455125*^9, 3.9591644892324247`*^9}, 
   3.959170108617605*^9, {3.959251399776599*^9, 3.9592514107224493`*^9}, 
   3.959252653180419*^9},
 CellLabel->
  "Out[33]//NiceForm=",ExpressionUUID->"8938d69e-901b-4462-9497-a0eb78a5ecde"]
}, Open  ]],

Cell["Scalar triplet interactions", "Text",
 CellChangeTimes->{{3.9586529194427843`*^9, 
  3.95865292675626*^9}},ExpressionUUID->"37866ed1-b5fc-4272-b9af-\
bc8319f20252"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Lint", "=", 
  RowBox[{
   RowBox[{"PlusHc", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"y\[Delta]", "[", "p", "]"}], 
      RowBox[{
       RowBox[{"Bar", "@", 
        RowBox[{"Nf", "[", "p", "]"}]}], "**", "PL", "**", 
       RowBox[{"\[CapitalPsi]", "[", "a", "]"}]}], 
      RowBox[{"S", "[", "a", "]"}]}], "+", 
     RowBox[{
      RowBox[{"y\[Delta]p", "[", "p", "]"}], 
      RowBox[{
       RowBox[{"Bar", "@", 
        RowBox[{"Nf", "[", "p", "]"}]}], "**", "PR", "**", 
       RowBox[{"\[CapitalPsi]", "[", "a", "]"}]}], 
      RowBox[{"S", "[", "a", "]"}]}], "-", 
     RowBox[{
      RowBox[{"yT", "[", "]"}], "\[ImaginaryI]", " ", 
      RowBox[{
       RowBox[{"fStruct", "[", "SU2L", "]"}], "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], 
      RowBox[{
       RowBox[{"Bar", "@", 
        RowBox[{"\[CapitalPsi]", "[", "a", "]"}]}], "**", "PL", "**", 
       RowBox[{"\[CapitalPsi]", "[", "c", "]"}]}], " ", 
      RowBox[{"S", "[", "b", "]"}]}]}], "]"}], "//", "NiceForm"}]}]], "Input",\

 CellChangeTimes->{{3.958582594954158*^9, 3.9585826161053133`*^9}, 
   3.958582716167143*^9, 3.9586526740851707`*^9, {3.9586527267137833`*^9, 
   3.958652747997231*^9}, {3.958652786920883*^9, 3.958652787834137*^9}, {
   3.958653094840317*^9, 3.958653137206645*^9}, {3.958653185094008*^9, 
   3.9586531869746113`*^9}, {3.9586534928101873`*^9, 
   3.9586535110618973`*^9}, {3.9591638184438887`*^9, 3.959163819843112*^9}, {
   3.959169983962913*^9, 3.95917000191212*^9}, {3.959252514310315*^9, 
   3.9592525155082273`*^9}, {3.959252578725518*^9, 3.95925257891077*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"d49a9106-743f-4a3d-82fe-64e126b94bc5"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["y\[Delta]", 
      StyleBox["p",
       FontSize->10]], 
     SuperscriptBox["S", 
      StyleBox["a",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["Nf", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["a",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{
     SuperscriptBox["y\[Delta]p", 
      StyleBox["p",
       FontSize->10]], 
     SuperscriptBox["S", 
      StyleBox["a",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["Nf", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["a",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["y\[Delta]p", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["p",
       FontSize->10]], 
     SuperscriptBox["S", 
      StyleBox["a",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["Nf", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{"\[ImaginaryI]", "yT", 
     SuperscriptBox["S", 
      StyleBox["b",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["c",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["f", 
      StyleBox[
       TemplateBox[{"a", "b", "c"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["y\[Delta]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["p",
       FontSize->10]], 
     SuperscriptBox["S", 
      StyleBox["a",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["Nf", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     OverscriptBox["yT", 
      StyleBox["_",
       FontWeight->Bold]], 
     SuperscriptBox["S", 
      StyleBox["b",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["c",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["a",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["f", 
      StyleBox[
       TemplateBox[{"a", "b", "c"},
        "RowDefault"],
       FontSize->10]]}]}], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{{3.958653501310457*^9, 3.958653515417069*^9}, {
   3.9586536527775183`*^9, 3.958653671857876*^9}, 3.958653710459693*^9, {
   3.958654887841482*^9, 3.95865492946968*^9}, 3.958656537766425*^9, 
   3.9586685273817263`*^9, 3.958668560294972*^9, 3.9586686079052877`*^9, 
   3.958668670662231*^9, 3.958668719062294*^9, 3.958668774337667*^9, 
   3.9586688827105827`*^9, 3.9586689143718576`*^9, {3.95866897912641*^9, 
   3.958669166168078*^9}, {3.958669197395553*^9, 3.958669338946143*^9}, 
   3.9586693744316196`*^9, 3.958669473199524*^9, 3.958669518291724*^9, {
   3.958669622230797*^9, 3.9586696474431047`*^9}, {3.958669756003248*^9, 
   3.958669869195245*^9}, {3.958669906620695*^9, 3.958669961302004*^9}, {
   3.958734575549293*^9, 3.958734633894253*^9}, 3.9587347130400867`*^9, 
   3.958734763689899*^9, 3.958734861850922*^9, 3.9587349198177977`*^9, 
   3.958734969304592*^9, 3.958735055879324*^9, 3.95873509063726*^9, 
   3.958735144720745*^9, 3.958735189817524*^9, 3.958735227261366*^9, 
   3.958735299222679*^9, 3.9587354026083937`*^9, 3.958735499505556*^9, 
   3.958735554202118*^9, 3.958735662313806*^9, 3.9587358158062277`*^9, 
   3.958735857696746*^9, 3.9587358969893227`*^9, 3.958735999617601*^9, {
   3.958736037573927*^9, 3.9587360661022253`*^9}, {3.9587362552321367`*^9, 
   3.958736280938982*^9}, 3.9587363506983547`*^9, 3.958736490263335*^9, 
   3.9587365739614563`*^9, 3.958736634520225*^9, 3.958736683549316*^9, 
   3.958736770720084*^9, 3.958737311585256*^9, 3.958737492021714*^9, 
   3.958738181632874*^9, {3.958738248389016*^9, 3.95873828878409*^9}, 
   3.958738330482473*^9, 3.958743533300015*^9, 3.959093969166128*^9, 
   3.9590968103831387`*^9, 3.959161186609429*^9, 3.959163404918611*^9, 
   3.959163511523238*^9, 3.9591638245184507`*^9, 3.95916414240897*^9, {
   3.9591644794706163`*^9, 3.959164489237774*^9}, 3.95917010863316*^9, {
   3.959251399780246*^9, 3.959251410730859*^9}, 3.9592526531927433`*^9},
 CellLabel->
  "Out[34]//NiceForm=",ExpressionUUID->"ca5a50a2-6816-40aa-9d83-820045c41fb3"]
}, Open  ]],

Cell["Full Lagrangian", "Text",
 CellChangeTimes->{{3.9536541240289373`*^9, 
  3.95365412948556*^9}},ExpressionUUID->"ffa0e41a-c817-4cbd-87b7-\
9e0220398330"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Lscalar", "=", 
   RowBox[{
    RowBox[{"FreeLag", "[", "S", "]"}], "-", "Vext"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lext", "=", "Lint"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8787929422513747`*^9, 3.878792961256059*^9}, {
   3.879436628300542*^9, 3.87943663717916*^9}, {3.879436869463221*^9, 
   3.879436888176004*^9}, {3.879439195661179*^9, 3.879439196110561*^9}, {
   3.936985687490207*^9, 3.936985691806013*^9}, {3.936986192322173*^9, 
   3.936986212105884*^9}, {3.93698629262461*^9, 3.936986300500868*^9}, {
   3.93731437195789*^9, 3.937314374052575*^9}, {3.937314487644415*^9, 
   3.937314501902465*^9}, {3.948550342765235*^9, 3.948550351245332*^9}, 
   3.953654035430148*^9, {3.954631248823876*^9, 3.954631272548546*^9}, 
   3.9546344776067753`*^9, 3.959093952985977*^9, {3.9590963621393147`*^9, 
   3.959096363515479*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"daf28ec4-dd1c-4ade-ab86-fa8ef6a9d5b6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LUV", "=", 
   RowBox[{"L0", "+", "Lscalar", "+", "Lext"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"CheckLagrangian", "@", "LUV"}]}], "Input",
 CellChangeTimes->{{3.937314092447466*^9, 3.937314095210797*^9}, {
   3.937314225887526*^9, 3.937314226039033*^9}, 3.937314368845379*^9, {
   3.9373144849056587`*^9, 3.937314511753968*^9}, {3.948550363670006*^9, 
   3.948550369343679*^9}, {3.9485503995711803`*^9, 3.948550402344015*^9}, {
   3.948551434076275*^9, 3.9485514570089197`*^9}, {3.9536540424511337`*^9, 
   3.95365405379608*^9}, {3.954631267236019*^9, 3.954631267425715*^9}, {
   3.9546313030878057`*^9, 3.9546313038240633`*^9}, {3.954634479193318*^9, 
   3.954634480526329*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"e0c25248-2889-46b3-8bb3-667a12137d95"],

Cell[BoxData[
 InterpretationBox["\<\"Added new CG \\!\\(\\*RowBox[{\\\"cg1\\\"}]\\) with \
indices \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"SU2L\\\", \\\"[\\\", \
\\\"fund\\\", \\\"]\\\"}], \\\",\\\", RowBox[{\\\"SU2L\\\", \\\"[\\\", \
\\\"adj\\\", \\\"]\\\"}], \\\",\\\", RowBox[{\\\"SU2L\\\", \\\"[\\\", \
\\\"fund\\\", \\\"]\\\"}]}], \\\"}\\\"}]\\)\"\>",
  StringForm["Added new CG `1` with indices `2`", $CellContext`cg1, {
    $CellContext`SU2L[Matchete`fund], 
    $CellContext`SU2L[Matchete`adj], 
    $CellContext`SU2L[Matchete`fund]}],
  Editable->False]], "Echo",
 CellChangeTimes->{
  3.9592526532084227`*^9},ExpressionUUID->"3ea5b864-4944-427a-9856-\
32bd931e97ec"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.937314330393386*^9, 3.9373143845799527`*^9, 3.937314525622312*^9, 
   3.937314592609779*^9, 3.937315254034579*^9, 3.938174198062413*^9, 
   3.938176360129835*^9, 3.9381763973911057`*^9, 3.948550369713271*^9, 
   3.9485504026910057`*^9, 3.948550507015861*^9, {3.948551420042983*^9, 
   3.948551457551764*^9}, 3.9491525947328043`*^9, 3.9526424867296543`*^9, 
   3.9526425310271683`*^9, 3.952694624124156*^9, 3.952775541354478*^9, 
   3.952775957437357*^9, 3.952776240576049*^9, {3.953654052108039*^9, 
   3.953654054145093*^9}, 3.953654168654673*^9, 3.953654513231825*^9, {
   3.9536565418837767`*^9, 3.95365654590763*^9}, 3.954603691002248*^9, {
   3.954631275395481*^9, 3.9546313042670116`*^9}, {3.954631577711247*^9, 
   3.9546315980272703`*^9}, 3.9546316457602663`*^9, 3.954632102111549*^9, 
   3.954635369316568*^9, 3.9547792176967573`*^9, 3.955630567062092*^9, 
   3.957612539890691*^9, 3.957612572882275*^9, 3.957615676739232*^9, 
   3.958028129069875*^9, 3.958034094305543*^9, 3.958037130015625*^9, 
   3.9586535370638103`*^9, {3.958653655251565*^9, 3.9586536741468782`*^9}, 
   3.958653710576209*^9, 3.958654845614086*^9, {3.95865489005227*^9, 
   3.9586549295990467`*^9}, 3.958656537888666*^9, 3.958668527508794*^9, 
   3.958668560430525*^9, 3.958668608034096*^9, 3.958668670790287*^9, 
   3.958668719190686*^9, 3.9586687744567204`*^9, 3.958668882832923*^9, 
   3.9586689145010233`*^9, {3.958668979257155*^9, 3.958669166288137*^9}, {
   3.9586691975151653`*^9, 3.9586693390723047`*^9}, 3.9586693745634108`*^9, 
   3.9586694733186502`*^9, 3.9586695184130573`*^9, {3.9586696223510437`*^9, 
   3.9586696475692253`*^9}, {3.958669756126145*^9, 3.9586698693142357`*^9}, {
   3.958669906738718*^9, 3.95866996142978*^9}, {3.9587345756884108`*^9, 
   3.958734634017932*^9}, 3.9587347131793137`*^9, 3.958734763843853*^9, 
   3.958734862015153*^9, 3.9587349199321938`*^9, 3.9587349694807577`*^9, 
   3.958735056005237*^9, 3.958735090769547*^9, 3.958735144841449*^9, 
   3.958735190090126*^9, 3.958735227436008*^9, 3.958735299345952*^9, 
   3.958735402830555*^9, 3.958735499679178*^9, 3.958735554453318*^9, 
   3.9587356624824877`*^9, 3.958735815977624*^9, 3.9587358578209343`*^9, 
   3.9587358971865*^9, 3.958735999777046*^9, {3.9587360377471523`*^9, 
   3.958736066296035*^9}, {3.958736255349165*^9, 3.958736281075206*^9}, 
   3.958736350831164*^9, 3.958736490378406*^9, 3.958736574077208*^9, 
   3.9587366346506557`*^9, 3.958736683666884*^9, 3.958736770837861*^9, 
   3.958737311704521*^9, 3.9587374921387243`*^9, 3.9587381817593117`*^9, {
   3.958738248512249*^9, 3.958738288896818*^9}, 3.958738330593151*^9, 
   3.958743533424511*^9, 3.9590939692859297`*^9, 3.959096810499957*^9, 
   3.959161186740993*^9, 3.9591634050496273`*^9, 3.959163511641141*^9, 
   3.959163824632638*^9, 3.9591641425202312`*^9, {3.959164479595833*^9, 
   3.9591644893728647`*^9}, 3.9591701087677803`*^9, {3.9592513997892447`*^9, 
   3.9592514108440437`*^9}, 3.959252653309135*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"67fec9da-a31b-460b-b175-ae0a5b70ba34"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"LUV", "-", "LSM"}], "//", "NeglectScalarCouplings"}], "//", 
  "NiceForm"}]], "Input",
 CellChangeTimes->{{3.959169846210154*^9, 3.959169857989403*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"bc2c58c1-f259-4769-8bd6-adbdaf12f83b"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{"NeglectScalarCouplings", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      SuperscriptBox[
       FormBox[
        StyleBox[
         RowBox[{"(", 
          TemplateBox[{
            SubscriptBox["D", "\[Mu]"], 
            SuperscriptBox["S", 
             StyleBox["I", FontSize -> 10]]},
           "RowDefault"], ")"}],
         SpanSymmetric->False],
        StandardForm], "2"]}], "-", 
     RowBox[{
      FractionBox["1", "2"], 
      SuperscriptBox["MS", "2"], 
      SuperscriptBox[
       SuperscriptBox["S", 
        StyleBox["I",
         FontSize->10]], "2"]}], "+", 
     RowBox[{
      TemplateBox[{
        SubscriptBox["D", "\[Mu]"], 
        SubscriptBox[
         OverscriptBox["\[CapitalPhi]", 
          StyleBox["_", FontWeight -> Bold]], 
         StyleBox["i", FontSize -> 10]]},
       "RowDefault"], 
      TemplateBox[{
        SubscriptBox["D", "\[Mu]"], 
        SuperscriptBox["\[CapitalPhi]", 
         StyleBox["i", FontSize -> 10]]},
       "RowDefault"]}], "-", 
     RowBox[{
      SuperscriptBox["m\[CapitalPhi]", "2"], 
      SubscriptBox[
       OverscriptBox["\[CapitalPhi]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["i",
        FontSize->10]], 
      SuperscriptBox["\[CapitalPhi]", 
       StyleBox["i",
        FontSize->10]]}], "+", 
     RowBox[{"\[ImaginaryI]", 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           OverscriptBox["Nf", 
            StyleBox["_",
             FontWeight->Bold]], 
           StyleBox["p",
            FontSize->10]], "\[CenterDot]", 
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], "\[CenterDot]", 
          TemplateBox[{
            SubscriptBox["D", "\[Mu]"], 
            SuperscriptBox["Nf", 
             StyleBox["p", FontSize -> 10]]},
           "RowDefault"]}], ")"}],
        SpanSymmetric->False],
       StandardForm]}], "-", 
     RowBox[{"MNf", 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         SuperscriptBox[
          OverscriptBox["Nf", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         SuperscriptBox["Nf", 
          StyleBox["p",
           FontSize->10]], ")"}],
        SpanSymmetric->False],
       StandardForm]}], "+", 
     RowBox[{"\[ImaginaryI]", 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           OverscriptBox["\[CapitalPsi]", 
            StyleBox["_",
             FontWeight->Bold]], 
           StyleBox["I",
            FontSize->10]], "\[CenterDot]", 
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], "\[CenterDot]", 
          TemplateBox[{
            SubscriptBox["D", "\[Mu]"], 
            SuperscriptBox["\[CapitalPsi]", 
             StyleBox["I", FontSize -> 10]]},
           "RowDefault"]}], ")"}],
        SpanSymmetric->False],
       StandardForm]}], "-", 
     RowBox[{"M\[CapitalPsi]", 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         SuperscriptBox[
          OverscriptBox["\[CapitalPsi]", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["I",
           FontSize->10]], "\[CenterDot]", 
         SuperscriptBox["\[CapitalPsi]", 
          StyleBox["I",
           FontSize->10]], ")"}],
        SpanSymmetric->False],
       StandardForm]}], "-", 
     RowBox[{"\[Mu]2", 
      SuperscriptBox["H", 
       StyleBox["i",
        FontSize->10]], 
      SubscriptBox[
       OverscriptBox["\[CapitalPhi]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["i",
        FontSize->10]]}], "-", 
     RowBox[{
      OverscriptBox["\[Mu]2", 
       StyleBox["_",
        FontWeight->Bold]], 
      SubscriptBox[
       OverscriptBox["H", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["i",
        FontSize->10]], 
      SuperscriptBox["\[CapitalPhi]", 
       StyleBox["i",
        FontSize->10]]}], "-", 
     RowBox[{
      OverscriptBox["\[Lambda]3", 
       StyleBox["_",
        FontWeight->Bold]], 
      SubscriptBox[
       OverscriptBox["H", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["i",
        FontSize->10]], 
      SuperscriptBox["H", 
       StyleBox["i",
        FontSize->10]], 
      SuperscriptBox["H", 
       StyleBox["j",
        FontSize->10]], 
      SubscriptBox[
       OverscriptBox["\[CapitalPhi]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["j",
        FontSize->10]]}], "-", 
     RowBox[{"2", "\[Lambda]SH1", 
      SubscriptBox[
       OverscriptBox["H", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["i",
        FontSize->10]], 
      SuperscriptBox["H", 
       StyleBox["j",
        FontSize->10]], 
      SuperscriptBox["S", 
       StyleBox["I",
        FontSize->10]], 
      SubsuperscriptBox["T", 
       StyleBox["j",
        FontSize->10], 
       StyleBox[
        TemplateBox[{"I", "i"},
         "RowDefault"],
        FontSize->10]]}], "-", 
     RowBox[{
      OverscriptBox["\[Lambda]4", 
       StyleBox["_",
        FontWeight->Bold]], 
      SuperscriptBox["H", 
       StyleBox["j",
        FontSize->10]], 
      SubscriptBox[
       OverscriptBox["\[CapitalPhi]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["i",
        FontSize->10]], 
      SubscriptBox[
       OverscriptBox["\[CapitalPhi]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["j",
        FontSize->10]], 
      SuperscriptBox["\[CapitalPhi]", 
       StyleBox["i",
        FontSize->10]]}], "-", 
     RowBox[{"\[Lambda]2", 
      SubscriptBox[
       OverscriptBox["H", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["i",
        FontSize->10]], 
      SuperscriptBox["H", 
       StyleBox["j",
        FontSize->10]], 
      SubscriptBox[
       OverscriptBox["\[CapitalPhi]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["j",
        FontSize->10]], 
      SuperscriptBox["\[CapitalPhi]", 
       StyleBox["i",
        FontSize->10]]}], "-", 
     RowBox[{"\[Lambda]1", 
      SubscriptBox[
       OverscriptBox["H", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["i",
        FontSize->10]], 
      SuperscriptBox["H", 
       StyleBox["i",
        FontSize->10]], 
      SubscriptBox[
       OverscriptBox["\[CapitalPhi]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["j",
        FontSize->10]], 
      SuperscriptBox["\[CapitalPhi]", 
       StyleBox["j",
        FontSize->10]]}], "-", 
     RowBox[{"\[Lambda]3", 
      SubscriptBox[
       OverscriptBox["H", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["i",
        FontSize->10]], 
      SubscriptBox[
       OverscriptBox["H", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["j",
        FontSize->10]], 
      SuperscriptBox["H", 
       StyleBox["i",
        FontSize->10]], 
      SuperscriptBox["\[CapitalPhi]", 
       StyleBox["j",
        FontSize->10]]}], "-", 
     RowBox[{"2", "\[Lambda]S\[CapitalPhi]1", 
      SuperscriptBox["S", 
       StyleBox["I",
        FontSize->10]], 
      SubscriptBox[
       OverscriptBox["\[CapitalPhi]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["i",
        FontSize->10]], 
      SuperscriptBox["\[CapitalPhi]", 
       StyleBox["j",
        FontSize->10]], 
      SubsuperscriptBox["T", 
       StyleBox["j",
        FontSize->10], 
       StyleBox[
        TemplateBox[{"I", "i"},
         "RowDefault"],
        FontSize->10]]}], "-", 
     RowBox[{"\[Lambda]4", 
      SubscriptBox[
       OverscriptBox["H", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["i",
        FontSize->10]], 
      SubscriptBox[
       OverscriptBox["\[CapitalPhi]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["j",
        FontSize->10]], 
      SuperscriptBox["\[CapitalPhi]", 
       StyleBox["i",
        FontSize->10]], 
      SuperscriptBox["\[CapitalPhi]", 
       StyleBox["j",
        FontSize->10]]}], "-", 
     RowBox[{"\[Lambda]\[CapitalPhi]", 
      SubscriptBox[
       OverscriptBox["\[CapitalPhi]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["i",
        FontSize->10]], 
      SubscriptBox[
       OverscriptBox["\[CapitalPhi]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["j",
        FontSize->10]], 
      SuperscriptBox["\[CapitalPhi]", 
       StyleBox["i",
        FontSize->10]], 
      SuperscriptBox["\[CapitalPhi]", 
       StyleBox["j",
        FontSize->10]]}], "+", 
     RowBox[{
      SuperscriptBox["yN", 
       StyleBox[
        TemplateBox[{"p", "r"},
         "RowDefault"],
        FontSize->10]], 
      SubscriptBox[
       OverscriptBox["H", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["i",
        FontSize->10]], 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         SubsuperscriptBox[
          OverscriptBox["l", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["j",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         SubscriptBox["P", "R"], "\[CenterDot]", 
         SuperscriptBox["Nf", 
          StyleBox["r",
           FontSize->10]], ")"}],
        SpanSymmetric->False],
       StandardForm], 
      SuperscriptBox["\[CurlyEpsilon]", 
       StyleBox[
        TemplateBox[{"j", "i"},
         "RowDefault"],
        FontSize->10]]}], "+", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["yNp", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox[
        TemplateBox[{"p", "r"},
         "RowDefault"],
        FontSize->10]], 
      SubscriptBox[
       OverscriptBox["\[CapitalPhi]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["i",
        FontSize->10]], 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         SubsuperscriptBox[
          OverscriptBox["l", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["j",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{"C", 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         SuperscriptBox[
          SuperscriptBox[
           OverscriptBox["Nf", 
            StyleBox["_",
             FontWeight->Bold]], 
           StyleBox["r",
            FontSize->10]], "T"], ")"}],
        SpanSymmetric->False],
       StandardForm], 
      SuperscriptBox["\[CurlyEpsilon]", 
       StyleBox[
        TemplateBox[{"j", "i"},
         "RowDefault"],
        FontSize->10]]}], "+", 
     RowBox[{"2", 
      SuperscriptBox["y\[CapitalPsi]", 
       StyleBox["p",
        FontSize->10]], 
      SubscriptBox[
       OverscriptBox["H", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["i",
        FontSize->10]], 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         SubsuperscriptBox[
          OverscriptBox["l", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["k",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         SubscriptBox["P", "R"], "\[CenterDot]", 
         SuperscriptBox["\[CapitalPsi]", 
          StyleBox["I",
           FontSize->10]], ")"}],
        SpanSymmetric->False],
       StandardForm], 
      SuperscriptBox["\[CurlyEpsilon]", 
       StyleBox[
        TemplateBox[{"j", "i"},
         "RowDefault"],
        FontSize->10]], 
      SubsuperscriptBox["T", 
       StyleBox["j",
        FontSize->10], 
       StyleBox[
        TemplateBox[{"I", "k"},
         "RowDefault"],
        FontSize->10]]}], "+", 
     RowBox[{"2", 
      SuperscriptBox[
       OverscriptBox["y\[CapitalPsi]p", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["p",
        FontSize->10]], 
      SubscriptBox[
       OverscriptBox["\[CapitalPhi]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["i",
        FontSize->10]], 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         SubsuperscriptBox[
          OverscriptBox["l", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["k",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{"C", 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         SuperscriptBox[
          SuperscriptBox[
           OverscriptBox["\[CapitalPsi]", 
            StyleBox["_",
             FontWeight->Bold]], 
           StyleBox["I",
            FontSize->10]], "T"], ")"}],
        SpanSymmetric->False],
       StandardForm], 
      SuperscriptBox["\[CurlyEpsilon]", 
       StyleBox[
        TemplateBox[{"j", "i"},
         "RowDefault"],
        FontSize->10]], 
      SubsuperscriptBox["T", 
       StyleBox["j",
        FontSize->10], 
       StyleBox[
        TemplateBox[{"I", "k"},
         "RowDefault"],
        FontSize->10]]}], "+", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["yN", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox[
        TemplateBox[{"p", "r"},
         "RowDefault"],
        FontSize->10]], 
      SuperscriptBox["H", 
       StyleBox["j",
        FontSize->10]], 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         SuperscriptBox[
          OverscriptBox["Nf", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["r",
           FontSize->10]], "\[CenterDot]", 
         SubscriptBox["P", "L"], "\[CenterDot]", 
         SuperscriptBox["l", 
          StyleBox[
           TemplateBox[{"i", "p"},
            "RowDefault"],
           FontSize->10]], ")"}],
        SpanSymmetric->False],
       StandardForm], 
      SubscriptBox[
       OverscriptBox["\[CurlyEpsilon]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox[
        TemplateBox[{"i", "j"},
         "RowDefault"],
        FontSize->10]]}], "+", 
     RowBox[{"2", 
      SuperscriptBox[
       OverscriptBox["y\[CapitalPsi]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["p",
        FontSize->10]], 
      SuperscriptBox["H", 
       StyleBox["j",
        FontSize->10]], 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         SuperscriptBox[
          OverscriptBox["\[CapitalPsi]", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["I",
           FontSize->10]], "\[CenterDot]", 
         SubscriptBox["P", "L"], "\[CenterDot]", 
         SuperscriptBox["l", 
          StyleBox[
           TemplateBox[{"k", "p"},
            "RowDefault"],
           FontSize->10]], ")"}],
        SpanSymmetric->False],
       StandardForm], 
      SubscriptBox[
       OverscriptBox["\[CurlyEpsilon]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox[
        TemplateBox[{"i", "j"},
         "RowDefault"],
        FontSize->10]], 
      SubsuperscriptBox["T", 
       StyleBox["k",
        FontSize->10], 
       StyleBox[
        TemplateBox[{"I", "i"},
         "RowDefault"],
        FontSize->10]]}], "+", 
     RowBox[{
      SuperscriptBox["yNp", 
       StyleBox[
        TemplateBox[{"p", "r"},
         "RowDefault"],
        FontSize->10]], 
      SuperscriptBox["\[CapitalPhi]", 
       StyleBox["j",
        FontSize->10]], 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         SuperscriptBox[
          SuperscriptBox["l", 
           StyleBox[
            TemplateBox[{"i", "p"},
             "RowDefault"],
            FontSize->10]], "T"], "\[CenterDot]", 
         RowBox[{"C", 
          SubscriptBox["P", "L"]}], "\[CenterDot]", 
         SuperscriptBox["Nf", 
          StyleBox["r",
           FontSize->10]], ")"}],
        SpanSymmetric->False],
       StandardForm], 
      SubscriptBox[
       OverscriptBox["\[CurlyEpsilon]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox[
        TemplateBox[{"i", "j"},
         "RowDefault"],
        FontSize->10]]}], "+", 
     RowBox[{"2", 
      SuperscriptBox["y\[CapitalPsi]p", 
       StyleBox["p",
        FontSize->10]], 
      SuperscriptBox["\[CapitalPhi]", 
       StyleBox["j",
        FontSize->10]], 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         SuperscriptBox[
          SuperscriptBox["l", 
           StyleBox[
            TemplateBox[{"k", "p"},
             "RowDefault"],
            FontSize->10]], "T"], "\[CenterDot]", 
         RowBox[{"C", 
          SubscriptBox["P", "L"]}], "\[CenterDot]", 
         SuperscriptBox["\[CapitalPsi]", 
          StyleBox["I",
           FontSize->10]], ")"}],
        SpanSymmetric->False],
       StandardForm], 
      SubscriptBox[
       OverscriptBox["\[CurlyEpsilon]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox[
        TemplateBox[{"i", "j"},
         "RowDefault"],
        FontSize->10]], 
      SubsuperscriptBox["T", 
       StyleBox["k",
        FontSize->10], 
       StyleBox[
        TemplateBox[{"I", "i"},
         "RowDefault"],
        FontSize->10]]}], "-", 
     RowBox[{"\[Lambda]SH2", 
      SubscriptBox[
       OverscriptBox["H", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["i",
        FontSize->10]], 
      SuperscriptBox["H", 
       StyleBox["i",
        FontSize->10]], 
      SuperscriptBox[
       SuperscriptBox["S", 
        StyleBox["I",
         FontSize->10]], "2"]}], "-", 
     RowBox[{"\[Lambda]S\[CapitalPhi]2", 
      SubscriptBox[
       OverscriptBox["\[CapitalPhi]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["i",
        FontSize->10]], 
      SuperscriptBox["\[CapitalPhi]", 
       StyleBox["i",
        FontSize->10]], 
      SuperscriptBox[
       SuperscriptBox["S", 
        StyleBox["I",
         FontSize->10]], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["y\[Delta]", 
       StyleBox["p",
        FontSize->10]], 
      SuperscriptBox["S", 
       StyleBox["a",
        FontSize->10]], 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         SuperscriptBox[
          OverscriptBox["Nf", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         SubscriptBox["P", "L"], "\[CenterDot]", 
         SuperscriptBox["\[CapitalPsi]", 
          StyleBox["a",
           FontSize->10]], ")"}],
        SpanSymmetric->False],
       StandardForm]}], "+", 
     RowBox[{
      SuperscriptBox["y\[Delta]p", 
       StyleBox["p",
        FontSize->10]], 
      SuperscriptBox["S", 
       StyleBox["a",
        FontSize->10]], 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         SuperscriptBox[
          OverscriptBox["Nf", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         SubscriptBox["P", "R"], "\[CenterDot]", 
         SuperscriptBox["\[CapitalPsi]", 
          StyleBox["a",
           FontSize->10]], ")"}],
        SpanSymmetric->False],
       StandardForm]}], "+", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["y\[Delta]p", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["p",
        FontSize->10]], 
      SuperscriptBox["S", 
       StyleBox["a",
        FontSize->10]], 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         SuperscriptBox[
          OverscriptBox["\[CapitalPsi]", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["a",
           FontSize->10]], "\[CenterDot]", 
         SubscriptBox["P", "L"], "\[CenterDot]", 
         SuperscriptBox["Nf", 
          StyleBox["p",
           FontSize->10]], ")"}],
        SpanSymmetric->False],
       StandardForm]}], "-", 
     RowBox[{"\[ImaginaryI]", "yT", 
      SuperscriptBox["S", 
       StyleBox["b",
        FontSize->10]], 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         SuperscriptBox[
          OverscriptBox["\[CapitalPsi]", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["a",
           FontSize->10]], "\[CenterDot]", 
         SubscriptBox["P", "L"], "\[CenterDot]", 
         SuperscriptBox["\[CapitalPsi]", 
          StyleBox["c",
           FontSize->10]], ")"}],
        SpanSymmetric->False],
       StandardForm], 
      SuperscriptBox["f", 
       StyleBox[
        TemplateBox[{"a", "b", "c"},
         "RowDefault"],
        FontSize->10]]}], "+", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["y\[Delta]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["p",
        FontSize->10]], 
      SuperscriptBox["S", 
       StyleBox["a",
        FontSize->10]], 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         SuperscriptBox[
          OverscriptBox["\[CapitalPsi]", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["a",
           FontSize->10]], "\[CenterDot]", 
         SubscriptBox["P", "R"], "\[CenterDot]", 
         SuperscriptBox["Nf", 
          StyleBox["p",
           FontSize->10]], ")"}],
        SpanSymmetric->False],
       StandardForm]}], "+", 
     RowBox[{"\[ImaginaryI]", 
      OverscriptBox["yT", 
       StyleBox["_",
        FontWeight->Bold]], 
      SuperscriptBox["S", 
       StyleBox["b",
        FontSize->10]], 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         SuperscriptBox[
          OverscriptBox["\[CapitalPsi]", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["c",
           FontSize->10]], "\[CenterDot]", 
         SubscriptBox["P", "R"], "\[CenterDot]", 
         SuperscriptBox["\[CapitalPsi]", 
          StyleBox["a",
           FontSize->10]], ")"}],
        SpanSymmetric->False],
       StandardForm], 
      SuperscriptBox["f", 
       StyleBox[
        TemplateBox[{"a", "b", "c"},
         "RowDefault"],
        FontSize->10]]}], "-", 
     RowBox[{"\[Lambda]S", 
      SuperscriptBox[
       SuperscriptBox["S", 
        StyleBox["I",
         FontSize->10]], "2"], 
      SuperscriptBox[
       SuperscriptBox["S", 
        StyleBox["J",
         FontSize->10]], "2"]}]}], "]"}], "StandardForm"], 
  Matchete`NiceForm]], "Output",
 CellChangeTimes->{{3.959169848089446*^9, 3.959169858418625*^9}, 
   3.95917010878764*^9, {3.959251399824016*^9, 3.9592514108623238`*^9}, 
   3.9592526533236027`*^9},
 CellLabel->
  "Out[39]//NiceForm=",ExpressionUUID->"bbebf3de-dd9a-4f53-82cb-6832d07b98a2"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NeglectScalarCouplings", "[", "expr_", "]"}], ":=", 
   RowBox[{"expr", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Coupling", "[", 
       RowBox[{
        RowBox[{
        "\[Lambda]\[CapitalPhi]", "|", "\[Lambda]1", "|", "\[Lambda]2", "|", 
         "\[Lambda]3", "|", "\[Lambda]3", "|", "\[Lambda]4", "|", 
         "\[Lambda]S\[CapitalPhi]2", "|", "\[Lambda]S\[CapitalPhi]1", "|", 
         "\[Lambda]SH2", "|", "\[Lambda]S", "|", "\[Lambda]H"}], ",", "___"}],
        "]"}], "->", "0"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NeglectIrrelYukawas", "[", "expr_", "]"}], ":=", 
   RowBox[{"expr", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Coupling", "[", 
       RowBox[{
        RowBox[{"yN", "|", "y\[CapitalPsi]p", "|", "y\[Delta]p"}], ",", 
        "___"}], "]"}], "->", "0"}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.958740560499565*^9, 3.958740597243469*^9}, {
   3.958740668031329*^9, 3.958740687625065*^9}, {3.959096389190431*^9, 
   3.9590963983325977`*^9}, {3.9590965747012167`*^9, 3.9590965912256517`*^9}, 
   3.959096663259408*^9, {3.9590967155866337`*^9, 3.959096761351386*^9}, {
   3.959096868364992*^9, 3.959096870498155*^9}, 3.959164465909553*^9, {
   3.9591697551167*^9, 3.959169756667926*^9}, {3.959170012680389*^9, 
   3.959170012826219*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"cada25ee-e5f0-4f45-91b5-eedf1d3bd8a3"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Matching", "Subsection",
 CellChangeTimes->{{3.948550423767509*^9, 3.948550426039049*^9}, {
  3.952776093954834*^9, 3.952776095271985*^9}, {3.95277617036969*^9, 
  3.952776172235648*^9}},ExpressionUUID->"a37bbdfa-4904-4c50-ba2b-\
9077bd52ae0b"],

Cell[CellGroupData[{

Cell["Match", "Subsubsection",
 CellChangeTimes->{{3.953654211333755*^9, 
  3.953654226023642*^9}},ExpressionUUID->"ff296a7b-2942-47b5-bad7-\
972b3cf5d802"],

Cell["Consider a minimal Lagrangian for speed ", "Text",
 CellChangeTimes->{{3.959164100122013*^9, 
  3.959164106802215*^9}},ExpressionUUID->"933f1878-bb7c-4164-a4db-\
897fc49bbbf2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LUVmin", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"LUV", "/.", 
       RowBox[{
        RowBox[{"Coupling", "[", 
         RowBox[{
          RowBox[{"\[Mu]2", "|", "\[Lambda]SH1", "|", "Yu"}], ",", "___"}], 
         "]"}], "->", "0"}]}], "//", "NeglectSmall"}], "//", 
     "NeglectScalarCouplings"}], "//", "NeglectIrrelYukawas"}], "//", 
   "NiceForm"}]}]], "Input",
 CellChangeTimes->{{3.959096942250057*^9, 3.9590969994446697`*^9}, 
   3.959164483739897*^9, {3.959170101790701*^9, 3.959170103999457*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"69cdcb6b-f5ee-4d31-9a14-1bdf780fa0d4"],

Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", "4"], 
      FractionBox["1", 
       SuperscriptBox[
        SubscriptBox["g", "Y"], "2"]], 
      SuperscriptBox[
       SuperscriptBox["B", 
        StyleBox[
         TemplateBox[{"\[Mu]", "\[Nu]"},
          "RowDefault"],
         FontSize->10]], "2"]}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], 
     FractionBox["1", 
      SuperscriptBox[
       SubscriptBox["g", "s"], "2"]], 
     SuperscriptBox[
      SuperscriptBox["G", 
       StyleBox[
        TemplateBox[{"\[Mu]", "\[Nu]", "A"},
         "RowDefault"],
        FontSize->10]], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "4"], 
     FractionBox["1", 
      SuperscriptBox[
       SubscriptBox["g", "L"], "2"]], 
     SuperscriptBox[
      SuperscriptBox["W", 
       StyleBox[
        TemplateBox[{"\[Mu]", "\[Nu]", "I"},
         "RowDefault"],
        FontSize->10]], "2"]}], "+", 
    RowBox[{
     TemplateBox[{
       SubscriptBox["D", "\[Mu]"], 
       SubscriptBox[
        OverscriptBox["H", 
         StyleBox["_", FontWeight -> Bold]], 
        StyleBox["i", FontSize -> 10]]},
      "RowDefault"], 
     TemplateBox[{
       SubscriptBox["D", "\[Mu]"], 
       SuperscriptBox["H", 
        StyleBox["i", FontSize -> 10]]},
      "RowDefault"]}], "+", 
    RowBox[{"\[Mu]H2", 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]]}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     SuperscriptBox[
      FormBox[
       StyleBox[
        RowBox[{"(", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["S", 
            StyleBox["I", FontSize -> 10]]},
          "RowDefault"], ")"}],
        SpanSymmetric->False],
       StandardForm], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     SuperscriptBox["MS", "2"], 
     SuperscriptBox[
      SuperscriptBox["S", 
       StyleBox["I",
        FontSize->10]], "2"]}], "+", 
    RowBox[{
     TemplateBox[{
       SubscriptBox["D", "\[Mu]"], 
       SubscriptBox[
        OverscriptBox["\[CapitalPhi]", 
         StyleBox["_", FontWeight -> Bold]], 
        StyleBox["i", FontSize -> 10]]},
      "RowDefault"], 
     TemplateBox[{
       SubscriptBox["D", "\[Mu]"], 
       SuperscriptBox["\[CapitalPhi]", 
        StyleBox["i", FontSize -> 10]]},
      "RowDefault"]}], "-", 
    RowBox[{
     SuperscriptBox["m\[CapitalPhi]", "2"], 
     SubscriptBox[
      OverscriptBox["\[CapitalPhi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["\[CapitalPhi]", 
      StyleBox["i",
       FontSize->10]]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["d", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["a",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["d", 
            StyleBox[
             TemplateBox[{"a", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["e", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["e", 
            StyleBox["p", FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["l", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["i",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "L"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["l", 
            StyleBox[
             TemplateBox[{"i", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["Nf", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         SubscriptBox["\[Gamma]", 
          StyleBox["\[Mu]",
           FontSize->10]], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["Nf", 
            StyleBox["p", FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{"MNf", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["Nf", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SuperscriptBox["Nf", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["q", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox[
           TemplateBox[{"a", "i"},
            "RowDefault"],
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "L"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["q", 
            StyleBox[
             TemplateBox[{"a", "i", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox[
          OverscriptBox["u", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["a",
           FontSize->10], 
          StyleBox["p",
           FontSize->10]], "\[CenterDot]", 
         RowBox[{
          SubscriptBox["\[Gamma]", 
           StyleBox["\[Mu]",
            FontSize->10]], 
          SubscriptBox["P", "R"]}], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["u", 
            StyleBox[
             TemplateBox[{"a", "p"}, "RowDefault"], FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          OverscriptBox["\[CapitalPsi]", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["I",
           FontSize->10]], "\[CenterDot]", 
         SubscriptBox["\[Gamma]", 
          StyleBox["\[Mu]",
           FontSize->10]], "\[CenterDot]", 
         TemplateBox[{
           SubscriptBox["D", "\[Mu]"], 
           SuperscriptBox["\[CapitalPsi]", 
            StyleBox["I", FontSize -> 10]]},
          "RowDefault"]}], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{"M\[CapitalPsi]", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["I",
          FontSize->10]], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["I",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["yNp", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["\[CapitalPhi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["j",
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        RowBox[{"C", 
         SubscriptBox["P", "R"]}], "\[CenterDot]", 
        SuperscriptBox[
         SuperscriptBox[
          OverscriptBox["Nf", 
           StyleBox["_",
            FontWeight->Bold]], 
          StyleBox["r",
           FontSize->10]], "T"], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"j", "i"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"2", 
     SuperscriptBox["y\[CapitalPsi]", 
      StyleBox["p",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SubsuperscriptBox[
         OverscriptBox["l", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["k",
          FontSize->10], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["I",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["\[CurlyEpsilon]", 
      StyleBox[
       TemplateBox[{"j", "i"},
        "RowDefault"],
       FontSize->10]], 
     SubsuperscriptBox["T", 
      StyleBox["j",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"I", "k"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{"2", 
     SuperscriptBox[
      OverscriptBox["y\[CapitalPsi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["p",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["I",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["l", 
         StyleBox[
          TemplateBox[{"k", "p"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["\[CurlyEpsilon]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"i", "j"},
        "RowDefault"],
       FontSize->10]], 
     SubsuperscriptBox["T", 
      StyleBox["k",
       FontSize->10], 
      StyleBox[
       TemplateBox[{"I", "i"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{
     SuperscriptBox["yNp", 
      StyleBox[
       TemplateBox[{"p", "r"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox["\[CapitalPhi]", 
      StyleBox["j",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         SuperscriptBox["l", 
          StyleBox[
           TemplateBox[{"i", "p"},
            "RowDefault"],
           FontSize->10]], "T"], "\[CenterDot]", 
        RowBox[{"C", 
         SubscriptBox["P", "L"]}], "\[CenterDot]", 
        SuperscriptBox["Nf", 
         StyleBox["r",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["\[CurlyEpsilon]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"i", "j"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{
     SuperscriptBox["y\[Delta]", 
      StyleBox["p",
       FontSize->10]], 
     SuperscriptBox["S", 
      StyleBox["a",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["Nf", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["p",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["a",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "-", 
    RowBox[{"\[ImaginaryI]", "yT", 
     SuperscriptBox["S", 
      StyleBox["b",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "L"], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["c",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["f", 
      StyleBox[
       TemplateBox[{"a", "b", "c"},
        "RowDefault"],
       FontSize->10]]}], "+", 
    RowBox[{
     SuperscriptBox[
      OverscriptBox["y\[Delta]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["p",
       FontSize->10]], 
     SuperscriptBox["S", 
      StyleBox["a",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["a",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["Nf", 
         StyleBox["p",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm]}], "+", 
    RowBox[{"\[ImaginaryI]", 
     OverscriptBox["yT", 
      StyleBox["_",
       FontWeight->Bold]], 
     SuperscriptBox["S", 
      StyleBox["b",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         OverscriptBox["\[CapitalPsi]", 
          StyleBox["_",
           FontWeight->Bold]], 
         StyleBox["c",
          FontSize->10]], "\[CenterDot]", 
        SubscriptBox["P", "R"], "\[CenterDot]", 
        SuperscriptBox["\[CapitalPsi]", 
         StyleBox["a",
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["f", 
      StyleBox[
       TemplateBox[{"a", "b", "c"},
        "RowDefault"],
       FontSize->10]]}]}], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{{3.959096956432493*^9, 3.959096999970685*^9}, 
   3.959161186757056*^9, 3.959163405067137*^9, 3.959163511654924*^9, 
   3.959163824647089*^9, 3.9591641425336657`*^9, {3.959164479613081*^9, 
   3.959164489396934*^9}, 3.9591701088277073`*^9, {3.959251399846439*^9, 
   3.9592514108784*^9}, 3.959252653347148*^9},
 CellLabel->
  "Out[42]//NiceForm=",ExpressionUUID->"c5def169-3fc5-41b5-9836-4c473c4e4689"]
}, Open  ]],

Cell["Match and simplify", "Text",
 CellChangeTimes->{{3.9591641157575808`*^9, 
  3.9591641327825537`*^9}},ExpressionUUID->"642fef1e-6fcd-459c-8c01-\
07f90c8bf27c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LEFT", "=", 
   RowBox[{
    RowBox[{"Match", "[", 
     RowBox[{"LUVmin", ",", 
      RowBox[{"LoopOrder", "->", "1"}], ",", 
      RowBox[{"EFTOrder", "->", "7"}]}], "]"}], "/.", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", 
      RowBox[{"-", "1"}]], "->", "0"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LEFTOn", "=", 
   RowBox[{"LEFT", "//", "EOMSimplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.959164127829698*^9, 3.959164128235911*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"0a68d028-0d20-49cd-888f-6482d3f84498"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox["\<\"Added new CG \\!\\(\\*RowBox[{\\\"cg2\\\"}]\\) with \
indices \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"SU2L\\\", \\\"[\\\", \
\\\"adj\\\", \\\"]\\\"}], \\\",\\\", RowBox[{\\\"Bar\\\", \\\"[\\\", RowBox[{\
\\\"SU2L\\\", \\\"[\\\", \\\"fund\\\", \\\"]\\\"}], \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Bar\\\", \\\"[\\\", RowBox[{\\\"SU2L\\\", \\\"[\\\", \
\\\"fund\\\", \\\"]\\\"}], \\\"]\\\"}], \\\",\\\", RowBox[{\\\"SU2L\\\", \
\\\"[\\\", \\\"adj\\\", \\\"]\\\"}]}], \\\"}\\\"}]\\)\"\>",
  StringForm["Added new CG `1` with indices `2`", $CellContext`cg2, {
    $CellContext`SU2L[Matchete`adj], 
    Matchete`Bar[
     $CellContext`SU2L[Matchete`fund]], 
    Matchete`Bar[
     $CellContext`SU2L[Matchete`fund]], 
    $CellContext`SU2L[Matchete`adj]}],
  Editable->False]], "Echo",
 CellChangeTimes->{
  3.95925266899667*^9},ExpressionUUID->"91d04339-d65d-47fb-b89e-9bc461355e9d"],

Cell[BoxData["\<\"The Lagrangian contains terms of lower power than dimension \
4. Defining effective couplings and assuming these terms to be dimension 4. \
Use 'PrintEffectiveCouplings' and 'ReplaceEffectiveCouplings' to recover \
explicit expressions.\"\>"], "Echo",
 CellChangeTimes->{
  3.959252728863388*^9},ExpressionUUID->"1bd773ac-ac8f-4012-89ed-\
2caf2ec04ce7"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Results", "Subsubsection",
 CellChangeTimes->{{3.9536587375142527`*^9, 
  3.953658738164009*^9}},ExpressionUUID->"06cd114c-8af4-48b2-bbf8-\
3e467e3d0b1e"],

Cell["Dipole contributions", "Text",
 CellChangeTimes->{{3.9536542460094957`*^9, 
  3.953654249474901*^9}},ExpressionUUID->"e8dae470-3f08-48dc-86b6-\
18056fce3372"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SelectOperatorClass", "[", 
   RowBox[{"LEFTOn", ",", " ", 
    RowBox[{"{", 
     RowBox[{"l", ",", "l", ",", "H", ",", "\[CapitalPhi]"}], "}"}], ",", " ",
     "2"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", "EvaluateLoopFunctions"}], "//", "HcSimplify"}], "//", 
  "NiceForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"Field", "[", 
      RowBox[{"\[CapitalPhi]", ",", "a___"}], "]"}], ":>", 
     RowBox[{"\[Theta]H\[CapitalPhi]", " ", 
      RowBox[{"Field", "[", 
       RowBox[{"H", ",", "a"}], "]"}]}]}]}], "//", "HcSimplify"}], "//", 
  "NiceForm"}]}], "Input",
 CellChangeTimes->{{3.953658794504984*^9, 3.9536588037206907`*^9}, {
   3.953659027027503*^9, 3.9536590498560133`*^9}, {3.958654138717821*^9, 
   3.958654156188779*^9}, {3.9586544916912727`*^9, 3.958654512284389*^9}, {
   3.958655045621585*^9, 3.9586550492815237`*^9}, {3.958740175105111*^9, 
   3.9587401902674294`*^9}, {3.9590960126110983`*^9, 3.959096012956471*^9}, {
   3.959097012026918*^9, 3.959097012402529*^9}, {3.95909957183261*^9, 
   3.9590996095684853`*^9}, {3.959099663678316*^9, 3.959099710414192*^9}, {
   3.959099760218338*^9, 3.9590998274690933`*^9}, {3.959099922875139*^9, 
   3.95909992478475*^9}, 3.9591612359816732`*^9, 3.959161288584648*^9, {
   3.9591613262706127`*^9, 3.9591614412143993`*^9}, 3.959161523297084*^9, {
   3.959161563950906*^9, 3.9591616559594297`*^9}, {3.959161723541628*^9, 
   3.959161755809452*^9}, {3.959161804226926*^9, 3.959161804663797*^9}, {
   3.95916312495422*^9, 3.9591631251219177`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"bcb8955f-5ed5-4a6b-a6c2-0266b7519b58"],

Cell[BoxData[
 FormBox[
  StyleBox[
   FormBox[
    RowBox[{"[", 
     RowBox[{"\[ImaginaryI]", "\[HBar]", "yT", 
      FractionBox["1", "MNf"], 
      SuperscriptBox["y\[Delta]", 
       StyleBox["s",
        FontSize->10]], " ", 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["yNp", 
            StyleBox[
             TemplateBox[{"p", "s"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox["y\[CapitalPsi]", 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["r",
             FontSize->10]]}], "+", 
          RowBox[{
           SuperscriptBox["yNp", 
            StyleBox[
             TemplateBox[{"r", "s"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox["y\[CapitalPsi]", 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]]}]}], ")"}],
        SpanSymmetric->False],
       StandardForm], " ", 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M\[CapitalPsi]", "2"], "+", 
          RowBox[{
           SuperscriptBox["MS", "2"], " ", 
           FormBox[
            StyleBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               FormBox[
                RowBox[{"Log", "[", 
                 FractionBox[
                  SuperscriptBox["MS", "2"], 
                  SuperscriptBox["M\[CapitalPsi]", "2"]], "]"}],
                StandardForm]}], ")"}],
             SpanSymmetric->False],
            StandardForm]}]}], ")"}],
        SpanSymmetric->False],
       StandardForm], 
      SuperscriptBox["H", 
       StyleBox["l",
        FontSize->10]], 
      SuperscriptBox["\[CapitalPhi]", 
       StyleBox["i",
        FontSize->10]], 
      SuperscriptBox["W", 
       StyleBox[
        TemplateBox[{"\[Mu]", "\[Nu]", "I"},
         "RowDefault"],
        FontSize->10]], 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         SuperscriptBox[
          SuperscriptBox["l", 
           StyleBox[
            TemplateBox[{"k", "p"},
             "RowDefault"],
            FontSize->10]], "T"], "\[CenterDot]", 
         RowBox[{"C", 
          SubscriptBox["\[CapitalGamma]", 
           StyleBox[
            TemplateBox[{"\[Mu]", "\[Nu]"},
             "RowDefault"],
            FontSize->10]], 
          SubscriptBox["P", "L"]}], "\[CenterDot]", 
         SuperscriptBox["l", 
          StyleBox[
           TemplateBox[{"j", "r"},
            "RowDefault"],
           FontSize->10]], ")"}],
        SpanSymmetric->False],
       StandardForm], 
      SubsuperscriptBox[
       OverscriptBox["cg1", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox[
        TemplateBox[{"i", "j"},
         "RowDefault"],
        FontSize->10], 
       StyleBox["I",
        FontSize->10]], 
      SubscriptBox[
       OverscriptBox["\[CurlyEpsilon]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox[
        TemplateBox[{"k", "l"},
         "RowDefault"],
        FontSize->10]], 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["MS", "2"], "-", 
          SuperscriptBox["M\[CapitalPsi]", "2"]}], ")"}], "2"]]}], "+", 
     RowBox[{"\[ImaginaryI]", "\[HBar]", "yT", 
      FractionBox["1", "MNf"], 
      SuperscriptBox["y\[Delta]", 
       StyleBox["s",
        FontSize->10]], " ", 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["yNp", 
            StyleBox[
             TemplateBox[{"p", "s"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox["y\[CapitalPsi]", 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["r",
             FontSize->10]]}], "-", 
          RowBox[{
           SuperscriptBox["yNp", 
            StyleBox[
             TemplateBox[{"r", "s"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox["y\[CapitalPsi]", 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]]}]}], ")"}],
        SpanSymmetric->False],
       StandardForm], " ", 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M\[CapitalPsi]", "2"], "+", 
          RowBox[{
           SuperscriptBox["MS", "2"], " ", 
           FormBox[
            StyleBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               FormBox[
                RowBox[{"Log", "[", 
                 FractionBox[
                  SuperscriptBox["MS", "2"], 
                  SuperscriptBox["M\[CapitalPsi]", "2"]], "]"}],
                StandardForm]}], ")"}],
             SpanSymmetric->False],
            StandardForm]}]}], ")"}],
        SpanSymmetric->False],
       StandardForm], 
      SuperscriptBox["H", 
       StyleBox["i",
        FontSize->10]], 
      SuperscriptBox["\[CapitalPhi]", 
       StyleBox["l",
        FontSize->10]], 
      SuperscriptBox["W", 
       StyleBox[
        TemplateBox[{"\[Mu]", "\[Nu]", "I"},
         "RowDefault"],
        FontSize->10]], 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         SuperscriptBox[
          SuperscriptBox["l", 
           StyleBox[
            TemplateBox[{"k", "p"},
             "RowDefault"],
            FontSize->10]], "T"], "\[CenterDot]", 
         RowBox[{"C", 
          SubscriptBox["\[CapitalGamma]", 
           StyleBox[
            TemplateBox[{"\[Mu]", "\[Nu]"},
             "RowDefault"],
            FontSize->10]], 
          SubscriptBox["P", "L"]}], "\[CenterDot]", 
         SuperscriptBox["l", 
          StyleBox[
           TemplateBox[{"j", "r"},
            "RowDefault"],
           FontSize->10]], ")"}],
        SpanSymmetric->False],
       StandardForm], 
      SubsuperscriptBox[
       OverscriptBox["cg1", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox[
        TemplateBox[{"i", "j"},
         "RowDefault"],
        FontSize->10], 
       StyleBox["I",
        FontSize->10]], 
      SubscriptBox[
       OverscriptBox["\[CurlyEpsilon]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox[
        TemplateBox[{"k", "l"},
         "RowDefault"],
        FontSize->10]], 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["MS", "2"], "-", 
          SuperscriptBox["M\[CapitalPsi]", "2"]}], ")"}], "2"]]}], "+", 
     StyleBox[
      RowBox[{"H", ".", "c", "."}],
      FontSize->14], "]"}],
    StandardForm], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{
  3.959095059977316*^9, 3.95909602929416*^9, 3.9590970828357487`*^9, {
   3.959099572641938*^9, 3.959099610029086*^9}, {3.959099664694104*^9, 
   3.959099710750251*^9}, {3.959099769828267*^9, 3.959099827937992*^9}, 
   3.9590999253023243`*^9, {3.959161269125226*^9, 3.959161289198728*^9}, {
   3.9591613320209827`*^9, 3.9591613747053633`*^9}, {3.959161412152338*^9, 
   3.9591614423968782`*^9}, 3.959161523822507*^9, {3.959161567004562*^9, 
   3.959161656379909*^9}, {3.959161727211035*^9, 3.959161756343545*^9}, 
   3.9591618080090923`*^9, 3.959163125471862*^9, 3.959163408149047*^9, 
   3.9591635927984667`*^9, 3.959163908828451*^9, 3.959164228155342*^9, 
   3.959164479729351*^9, 3.959169673931221*^9, 3.9591701912137117`*^9, 
   3.9592513999163723`*^9, 3.95925149105768*^9, 3.959252735717333*^9},
 CellLabel->
  "Out[46]//NiceForm=",ExpressionUUID->"65a0ee54-ba6f-44bd-9f26-e1533a099c0d"],

Cell[BoxData[
 FormBox[
  StyleBox[
   FormBox[
    RowBox[{"[", 
     RowBox[{"2", " ", "\[ImaginaryI]"}], "\[HBar]", "\[Theta]H\[CapitalPhi]",
      "yT", 
     FractionBox["1", "MNf"], 
     SuperscriptBox["yNp", 
      StyleBox[
       TemplateBox[{"p", "s"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox[
      OverscriptBox["y\[CapitalPsi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["r",
       FontSize->10]], 
     SuperscriptBox["y\[Delta]", 
      StyleBox["s",
       FontSize->10]], " ", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["M\[CapitalPsi]", "2"], "+", 
         RowBox[{
          SuperscriptBox["MS", "2"], " ", 
          FormBox[
           StyleBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              FormBox[
               RowBox[{"Log", "[", 
                FractionBox[
                 SuperscriptBox["MS", "2"], 
                 SuperscriptBox["M\[CapitalPsi]", "2"]], "]"}],
               StandardForm]}], ")"}],
            SpanSymmetric->False],
           StandardForm]}]}], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["l",
       FontSize->10]], 
     SuperscriptBox["W", 
      StyleBox[
       TemplateBox[{"\[Mu]", "\[Nu]", "I"},
        "RowDefault"],
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         SuperscriptBox["l", 
          StyleBox[
           TemplateBox[{"k", "p"},
            "RowDefault"],
           FontSize->10]], "T"], "\[CenterDot]", 
        RowBox[{"C", 
         SubscriptBox["\[CapitalGamma]", 
          StyleBox[
           TemplateBox[{"\[Mu]", "\[Nu]"},
            "RowDefault"],
           FontSize->10]], 
         SubscriptBox["P", "L"]}], "\[CenterDot]", 
        SuperscriptBox["l", 
         StyleBox[
          TemplateBox[{"j", "r"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubsuperscriptBox[
      OverscriptBox["cg1", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"i", "j"},
        "RowDefault"],
       FontSize->10], 
      StyleBox["I",
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["\[CurlyEpsilon]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"k", "l"},
        "RowDefault"],
       FontSize->10]], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["MS", "2"], "-", 
         SuperscriptBox["M\[CapitalPsi]", "2"]}], ")"}], "2"]], "+", 
     StyleBox[
      RowBox[{"H", ".", "c", "."}],
      FontSize->14], "]"}],
    StandardForm], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{
  3.959095059977316*^9, 3.95909602929416*^9, 3.9590970828357487`*^9, {
   3.959099572641938*^9, 3.959099610029086*^9}, {3.959099664694104*^9, 
   3.959099710750251*^9}, {3.959099769828267*^9, 3.959099827937992*^9}, 
   3.9590999253023243`*^9, {3.959161269125226*^9, 3.959161289198728*^9}, {
   3.9591613320209827`*^9, 3.9591613747053633`*^9}, {3.959161412152338*^9, 
   3.9591614423968782`*^9}, 3.959161523822507*^9, {3.959161567004562*^9, 
   3.959161656379909*^9}, {3.959161727211035*^9, 3.959161756343545*^9}, 
   3.9591618080090923`*^9, 3.959163125471862*^9, 3.959163408149047*^9, 
   3.9591635927984667`*^9, 3.959163908828451*^9, 3.959164228155342*^9, 
   3.959164479729351*^9, 3.959169673931221*^9, 3.9591701912137117`*^9, 
   3.9592513999163723`*^9, 3.95925149105768*^9, 3.9592527357995253`*^9},
 CellLabel->
  "Out[47]//NiceForm=",ExpressionUUID->"4e5d1027-161f-4225-8be4-3b586c884ff9"]
}, Open  ]],

Cell["Dim 5 mass contributions", "Text",
 CellChangeTimes->{{3.95365425617632*^9, 3.953654280134169*^9}, {
  3.953658787546481*^9, 
  3.95365878787263*^9}},ExpressionUUID->"1b9680e9-b766-4c6a-845c-\
30d50897df5c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SelectOperatorClass", "[", 
   RowBox[{"LEFTOn", ",", " ", 
    RowBox[{"{", 
     RowBox[{"l", ",", "l", ",", "H", ",", "\[CapitalPhi]"}], "}"}], ",", " ",
     "0"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "NiceForm"}]}], "Input",
 CellChangeTimes->{{3.953658804528739*^9, 3.9536588154208803`*^9}, {
   3.958654684879541*^9, 3.958654694301072*^9}, {3.958654736957728*^9, 
   3.958654768932364*^9}, {3.958655050941711*^9, 3.9586550518418007`*^9}, 
   3.958740219753964*^9, {3.959161762448216*^9, 3.959161762764792*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"2382d97e-a95a-4c4c-a9ed-6cdd9ff16de3"],

Cell[BoxData[
 FormBox[
  StyleBox["0", "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{
  3.9536590098204193`*^9, 3.953990460128701*^9, 3.955817799303656*^9, {
   3.958654686504077*^9, 3.958654701273789*^9}, {3.958654741364699*^9, 
   3.95865477110217*^9}, 3.95865584101375*^9, 3.959095068439547*^9, 
   3.959161269292259*^9, {3.959161758154779*^9, 3.959161763167213*^9}, 
   3.959163408151639*^9, 3.959163592956917*^9, 3.959163908990837*^9, 
   3.959164228324121*^9, 3.9591644797437563`*^9, 3.959170191371283*^9, 
   3.959251399938737*^9, 3.959251491215559*^9, 3.959252735881578*^9},
 CellLabel->
  "Out[49]//NiceForm=",ExpressionUUID->"db7f0310-b75b-4935-83ff-94f917eb5fb6"]
}, Open  ]],

Cell["Dim 7 mass contributions", "Text",
 CellChangeTimes->{{3.95365425617632*^9, 3.9536542892424*^9}, {
  3.953658789127527*^9, 
  3.953658789669388*^9}},ExpressionUUID->"1745ad97-288f-45d1-b836-\
c03f93911f41"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SelectOperatorClass", "[", 
   RowBox[{"LEFTOn", ",", " ", 
    RowBox[{"{", 
     RowBox[{"l", ",", "l", ",", "H", ",", "\[CapitalPhi]", ",", " ", 
      RowBox[{"Bar", "@", "H"}], ",", "H"}], "}"}], ",", " ", "0"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"\[Mu]bar2", "->", 
      SuperscriptBox[
       RowBox[{"M\[CapitalPsi]", "[", "]"}], "2"]}]}], "//", 
    "EvaluateLoopFunctions"}], "//", "HcSimplify"}], "//", "NiceForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{
     RowBox[{"Field", "[", 
      RowBox[{"\[CapitalPhi]", ",", "a___"}], "]"}], ":>", 
     RowBox[{"\[Theta]H\[CapitalPhi]", " ", 
      RowBox[{"Field", "[", 
       RowBox[{"H", ",", "a"}], "]"}]}]}]}], "//", "HcSimplify"}], "//", 
  "NiceForm"}]}], "Input",
 CellChangeTimes->{{3.948551639804701*^9, 3.948551643258757*^9}, {
   3.94855167945002*^9, 3.948551730335732*^9}, {3.952646751060299*^9, 
   3.952646816929055*^9}, {3.953658781312296*^9, 3.9536588212566967`*^9}, {
   3.958740226537249*^9, 3.958740228975706*^9}, 3.958744047441609*^9, {
   3.959161765749786*^9, 3.959161806507163*^9}, {3.959162800616975*^9, 
   3.959162816307596*^9}, {3.959163054824687*^9, 3.95916311987685*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"e1559f40-0c28-4924-8289-87fc7cc49dec"],

Cell[BoxData[
 FormBox[
  StyleBox[
   FormBox[
    RowBox[{"[", 
     RowBox[{"\[HBar]", "yT", 
      FractionBox["1", "MNf"], 
      SuperscriptBox[
       OverscriptBox["y\[CapitalPsi]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["s",
        FontSize->10]], 
      SuperscriptBox["y\[CapitalPsi]", 
       StyleBox["s",
        FontSize->10]], 
      SuperscriptBox["y\[Delta]", 
       StyleBox["t",
        FontSize->10]], " ", 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["yNp", 
            StyleBox[
             TemplateBox[{"p", "t"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox["y\[CapitalPsi]", 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["r",
             FontSize->10]]}], "-", 
          RowBox[{
           SuperscriptBox["yNp", 
            StyleBox[
             TemplateBox[{"r", "t"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox["y\[CapitalPsi]", 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]]}]}], ")"}],
        SpanSymmetric->False],
       StandardForm], " ", 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M\[CapitalPsi]", "2"], "+", 
          RowBox[{
           SuperscriptBox["MS", "2"], " ", 
           FormBox[
            StyleBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               FormBox[
                RowBox[{"Log", "[", 
                 FractionBox[
                  SuperscriptBox["MS", "2"], 
                  SuperscriptBox["M\[CapitalPsi]", "2"]], "]"}],
                StandardForm]}], ")"}],
             SpanSymmetric->False],
            StandardForm]}]}], ")"}],
        SpanSymmetric->False],
       StandardForm], 
      SubscriptBox[
       OverscriptBox["H", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["i",
        FontSize->10]], 
      SuperscriptBox["H", 
       StyleBox["j",
        FontSize->10]], 
      SuperscriptBox["H", 
       StyleBox["m",
        FontSize->10]], 
      SuperscriptBox["\[CapitalPhi]", 
       StyleBox["k",
        FontSize->10]], 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         SuperscriptBox[
          SuperscriptBox["l", 
           StyleBox[
            TemplateBox[{"i", "p"},
             "RowDefault"],
            FontSize->10]], "T"], "\[CenterDot]", 
         RowBox[{"C", 
          SubscriptBox["P", "L"]}], "\[CenterDot]", 
         SuperscriptBox["l", 
          StyleBox[
           TemplateBox[{"l", "r"},
            "RowDefault"],
           FontSize->10]], ")"}],
        SpanSymmetric->False],
       StandardForm], 
      SubscriptBox[
       OverscriptBox["\[CurlyEpsilon]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox[
        TemplateBox[{"j", "k"},
         "RowDefault"],
        FontSize->10]], 
      SubscriptBox[
       OverscriptBox["\[CurlyEpsilon]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox[
        TemplateBox[{"l", "m"},
         "RowDefault"],
        FontSize->10]], 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["MS", "2"], "-", 
          SuperscriptBox["M\[CapitalPsi]", "2"]}], ")"}], "2"]]}], "+", 
     RowBox[{"\[HBar]", "yT", 
      FractionBox["1", "MNf"], 
      SuperscriptBox[
       OverscriptBox["y\[CapitalPsi]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["s",
        FontSize->10]], 
      SuperscriptBox["y\[CapitalPsi]", 
       StyleBox["s",
        FontSize->10]], 
      SuperscriptBox["y\[Delta]", 
       StyleBox["t",
        FontSize->10]], " ", 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["yNp", 
            StyleBox[
             TemplateBox[{"p", "t"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox["y\[CapitalPsi]", 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["r",
             FontSize->10]]}], "+", 
          RowBox[{
           SuperscriptBox["yNp", 
            StyleBox[
             TemplateBox[{"r", "t"},
              "RowDefault"],
             FontSize->10]], 
           SuperscriptBox[
            OverscriptBox["y\[CapitalPsi]", 
             StyleBox["_",
              FontWeight->Bold]], 
            StyleBox["p",
             FontSize->10]]}]}], ")"}],
        SpanSymmetric->False],
       StandardForm], " ", 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["M\[CapitalPsi]", "2"], "+", 
          RowBox[{
           SuperscriptBox["MS", "2"], " ", 
           FormBox[
            StyleBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               FormBox[
                RowBox[{"Log", "[", 
                 FractionBox[
                  SuperscriptBox["MS", "2"], 
                  SuperscriptBox["M\[CapitalPsi]", "2"]], "]"}],
                StandardForm]}], ")"}],
             SpanSymmetric->False],
            StandardForm]}]}], ")"}],
        SpanSymmetric->False],
       StandardForm], 
      SubscriptBox[
       OverscriptBox["H", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox["i",
        FontSize->10]], 
      SuperscriptBox["H", 
       StyleBox["i",
        FontSize->10]], 
      SuperscriptBox["H", 
       StyleBox["k",
        FontSize->10]], 
      SuperscriptBox["\[CapitalPhi]", 
       StyleBox["m",
        FontSize->10]], 
      FormBox[
       StyleBox[
        RowBox[{"(", 
         SuperscriptBox[
          SuperscriptBox["l", 
           StyleBox[
            TemplateBox[{"l", "p"},
             "RowDefault"],
            FontSize->10]], "T"], "\[CenterDot]", 
         RowBox[{"C", 
          SubscriptBox["P", "L"]}], "\[CenterDot]", 
         SuperscriptBox["l", 
          StyleBox[
           TemplateBox[{"j", "r"},
            "RowDefault"],
           FontSize->10]], ")"}],
        SpanSymmetric->False],
       StandardForm], 
      SubscriptBox[
       OverscriptBox["\[CurlyEpsilon]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox[
        TemplateBox[{"j", "k"},
         "RowDefault"],
        FontSize->10]], 
      SubscriptBox[
       OverscriptBox["\[CurlyEpsilon]", 
        StyleBox["_",
         FontWeight->Bold]], 
       StyleBox[
        TemplateBox[{"l", "m"},
         "RowDefault"],
        FontSize->10]], 
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["MS", "2"], "-", 
          SuperscriptBox["M\[CapitalPsi]", "2"]}], ")"}], "2"]]}], "+", 
     StyleBox[
      RowBox[{"H", ".", "c", "."}],
      FontSize->14], "]"}],
    StandardForm], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{
  3.948551640436532*^9, {3.9485516919428864`*^9, 3.9485517003280478`*^9}, 
   3.948551730647553*^9, 3.952640617961471*^9, 3.952647003371933*^9, 
   3.952775917870092*^9, 3.9536590099269743`*^9, 3.953990460189834*^9, 
   3.9558177993579693`*^9, 3.95865584101626*^9, 3.9590950688533154`*^9, 
   3.959161269324377*^9, {3.959161766116334*^9, 3.959161807063402*^9}, 
   3.959162816921412*^9, {3.9591630862602177`*^9, 3.9591631203472233`*^9}, 
   3.959163408164402*^9, 3.959163593148964*^9, 3.959163909188322*^9, 
   3.959164228530629*^9, 3.959164479747451*^9, 3.959170191584743*^9, 
   3.959251399962369*^9, 3.959251491430387*^9, 3.9592527360988417`*^9},
 CellLabel->
  "Out[51]//NiceForm=",ExpressionUUID->"a470e24d-fdab-4f1b-8057-69ef5b66809b"],

Cell[BoxData[
 FormBox[
  StyleBox[
   FormBox[
    RowBox[{"[", "2", "\[HBar]", "\[Theta]H\[CapitalPhi]", "yT", 
     FractionBox["1", "MNf"], 
     SuperscriptBox["yNp", 
      StyleBox[
       TemplateBox[{"r", "t"},
        "RowDefault"],
       FontSize->10]], 
     SuperscriptBox[
      OverscriptBox["y\[CapitalPsi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["p",
       FontSize->10]], 
     SuperscriptBox[
      OverscriptBox["y\[CapitalPsi]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["s",
       FontSize->10]], 
     SuperscriptBox["y\[CapitalPsi]", 
      StyleBox["s",
       FontSize->10]], 
     SuperscriptBox["y\[Delta]", 
      StyleBox["t",
       FontSize->10]], " ", 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["M\[CapitalPsi]", "2"], "+", 
         RowBox[{
          SuperscriptBox["MS", "2"], " ", 
          FormBox[
           StyleBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              FormBox[
               RowBox[{"Log", "[", 
                FractionBox[
                 SuperscriptBox["MS", "2"], 
                 SuperscriptBox["M\[CapitalPsi]", "2"]], "]"}],
               StandardForm]}], ")"}],
            SpanSymmetric->False],
           StandardForm]}]}], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["H", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["i",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["k",
       FontSize->10]], 
     SuperscriptBox["H", 
      StyleBox["m",
       FontSize->10]], 
     FormBox[
      StyleBox[
       RowBox[{"(", 
        SuperscriptBox[
         SuperscriptBox["l", 
          StyleBox[
           TemplateBox[{"l", "p"},
            "RowDefault"],
           FontSize->10]], "T"], "\[CenterDot]", 
        RowBox[{"C", 
         SubscriptBox["P", "L"]}], "\[CenterDot]", 
        SuperscriptBox["l", 
         StyleBox[
          TemplateBox[{"j", "r"},
           "RowDefault"],
          FontSize->10]], ")"}],
       SpanSymmetric->False],
      StandardForm], 
     SubscriptBox[
      OverscriptBox["\[CurlyEpsilon]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"j", "k"},
        "RowDefault"],
       FontSize->10]], 
     SubscriptBox[
      OverscriptBox["\[CurlyEpsilon]", 
       StyleBox["_",
        FontWeight->Bold]], 
      StyleBox[
       TemplateBox[{"l", "m"},
        "RowDefault"],
       FontSize->10]], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["MS", "2"], "-", 
         SuperscriptBox["M\[CapitalPsi]", "2"]}], ")"}], "2"]], "+", 
     StyleBox[
      RowBox[{"H", ".", "c", "."}],
      FontSize->14], "]"}],
    StandardForm], "StandardForm"], Matchete`NiceForm]], "Output",
 CellChangeTimes->{
  3.948551640436532*^9, {3.9485516919428864`*^9, 3.9485517003280478`*^9}, 
   3.948551730647553*^9, 3.952640617961471*^9, 3.952647003371933*^9, 
   3.952775917870092*^9, 3.9536590099269743`*^9, 3.953990460189834*^9, 
   3.9558177993579693`*^9, 3.95865584101626*^9, 3.9590950688533154`*^9, 
   3.959161269324377*^9, {3.959161766116334*^9, 3.959161807063402*^9}, 
   3.959162816921412*^9, {3.9591630862602177`*^9, 3.9591631203472233`*^9}, 
   3.959163408164402*^9, 3.959163593148964*^9, 3.959163909188322*^9, 
   3.959164228530629*^9, 3.959164479747451*^9, 3.959170191584743*^9, 
   3.959251399962369*^9, 3.959251491430387*^9, 3.959252736169579*^9},
 CellLabel->
  "Out[52]//NiceForm=",ExpressionUUID->"fc7a3760-6688-4d89-9b2b-f31b5dfa0c81"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Secondary",
WindowSize->{1504, 900},
WindowMargins->{{Automatic, 0}, {Automatic, 3}},
TaggingRules->{"TryRealOnly" -> False},
Magnification:>1.25 Inherited,
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (March 16, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b8500a37-cb9c-4248-8c31-0d604a59e8cb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 375, 6, 120, "Title",ExpressionUUID->"373fd0ec-4e8f-4e27-88cb-cbca489daf2b"],
Cell[958, 30, 206, 4, 42, "Text",ExpressionUUID->"3307887c-49ad-4efd-b056-40fb662e8a13"],
Cell[1167, 36, 373, 6, 36, "Input",ExpressionUUID->"b7e668fa-52eb-41c7-aee9-148ae86d3641"],
Cell[1543, 44, 8121, 128, 54, InheritFromParent,ExpressionUUID->"80decf24-1d5e-4007-ba65-284ee181fd28"],
Cell[9667, 174, 3805, 62, 75, "Print",ExpressionUUID->"7e2903e7-6758-4e91-8e84-0d29ba10ab18"],
Cell[CellGroupData[{
Cell[13497, 240, 573, 9, 82, "Section",ExpressionUUID->"d22e051b-1b9c-4b02-bf81-658414382088"],
Cell[CellGroupData[{
Cell[14095, 253, 542, 12, 66, "Subsection",ExpressionUUID->"7033bb29-b6f3-4743-a5dd-6f67746108a4"],
Cell[CellGroupData[{
Cell[14662, 269, 153, 3, 54, "Subsubsection",ExpressionUUID->"d4a42172-b288-4ef8-ad0c-e760933d840a"],
Cell[14818, 274, 155, 3, 42, "Text",ExpressionUUID->"c8da5132-1826-4f9f-8792-f03430642a47"],
Cell[14976, 279, 1360, 27, 36, "Input",ExpressionUUID->"1aee3880-160c-45d2-aa87-fde4d4c18d0b"]
}, Closed]],
Cell[CellGroupData[{
Cell[16373, 311, 171, 3, 43, "Subsubsection",ExpressionUUID->"0ef0c795-6b72-4e02-aa91-1e9d5454c35f"],
Cell[16547, 316, 451, 9, 42, "Text",ExpressionUUID->"09a3c4a7-b53d-4243-a093-4d7e4475228c"],
Cell[17001, 327, 1550, 30, 87, "Input",ExpressionUUID->"f9e9b0a9-52d0-4b47-a77c-a1e23220d3fe"],
Cell[18554, 359, 439, 10, 42, "Text",ExpressionUUID->"7f4ba36e-3b22-41f6-9ec5-d9e891b48ffa"],
Cell[18996, 371, 1240, 26, 113, "Input",ExpressionUUID->"bc263ac4-a6c4-4511-bd0e-82c212edbeeb"],
Cell[20239, 399, 164, 3, 42, "Text",ExpressionUUID->"5938421c-4f5a-4bc3-a284-c4a679dc37eb"],
Cell[20406, 404, 1099, 20, 164, "Input",ExpressionUUID->"ee7aded6-93a4-4d80-9730-44e4f65232a1"],
Cell[21508, 426, 223, 4, 42, "Text",ExpressionUUID->"0c3f6ee3-78cd-4ffd-949b-f85fa505db4e"],
Cell[21734, 432, 1793, 47, 113, "Input",ExpressionUUID->"ebcc99fb-88f9-42a5-ab3b-7a990d304f8f"]
}, Closed]],
Cell[CellGroupData[{
Cell[23564, 484, 382, 6, 43, "Subsubsection",ExpressionUUID->"c301e884-473d-4b1e-a92e-09d99a84fa2d"],
Cell[23949, 492, 160, 3, 42, "Text",ExpressionUUID->"323fee1d-6ab0-411b-9c2a-5e9aa9f92fc4"],
Cell[CellGroupData[{
Cell[24134, 499, 2390, 60, 87, "Input",ExpressionUUID->"3f4c861b-65ce-4e97-be35-6512875fde30"],
Cell[26527, 561, 6438, 198, 70, "Output",ExpressionUUID->"79b5b5f5-f3c9-4fe6-84dd-bc86c4fbbee8"]
}, Open  ]],
Cell[32980, 762, 166, 3, 42, "Text",ExpressionUUID->"06f9057b-4c11-4b59-837b-5f9677f9cb20"],
Cell[33149, 767, 2008, 55, 93, "Input",ExpressionUUID->"06c215f8-9b51-407c-ad8b-9f9f99d9d0a7"],
Cell[35160, 824, 159, 3, 42, "Text",ExpressionUUID->"5cc8cdb0-718c-4d70-97c3-003440e6903f"],
Cell[CellGroupData[{
Cell[35344, 831, 887, 18, 36, "Input",ExpressionUUID->"1abe82c6-ec3e-4d91-9737-aa26d905d6b8"],
Cell[36234, 851, 29673, 1031, 70, "Output",ExpressionUUID->"9e23fe70-4ab8-4132-80e5-913c5be34c7e"]
}, Open  ]],
Cell[65922, 1885, 355, 7, 42, "Text",ExpressionUUID->"448025cb-e221-46ab-842e-76bda3241e7f"],
Cell[66280, 1894, 678, 15, 36, "Input",ExpressionUUID->"83974626-e6f5-44dc-95f5-62d51c809888"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[67007, 1915, 261, 4, 66, "Subsection",ExpressionUUID->"02e34554-5c3f-431a-99f6-81f33a716cc3"],
Cell[CellGroupData[{
Cell[67293, 1923, 170, 3, 54, "Subsubsection",ExpressionUUID->"f60ee4bb-3312-4473-b4df-c4f73749f5dc"],
Cell[67466, 1928, 404, 6, 42, "Text",ExpressionUUID->"1ba98cbb-d4a6-4d7a-b707-65cdb70bd8ee"],
Cell[67873, 1936, 1003, 17, 36, "Input",ExpressionUUID->"5fa8bc61-5f39-4f19-8414-1106a55b44b3"],
Cell[68879, 1955, 291, 5, 42, "Text",ExpressionUUID->"abcc6dfe-74fe-4354-b923-c2dba6b04e7d"],
Cell[69173, 1962, 1071, 19, 87, "Input",ExpressionUUID->"b6510806-5ac0-428d-ae0a-441ff0564396"],
Cell[70247, 1983, 164, 3, 42, "Text",ExpressionUUID->"d64398f2-d762-4247-905c-8c4baf4dd4df"],
Cell[70414, 1988, 1186, 22, 138, "Input",ExpressionUUID->"41b67d02-8c93-4706-a91e-80a1d7511087"]
}, Closed]],
Cell[CellGroupData[{
Cell[71637, 2015, 160, 3, 43, "Subsubsection",ExpressionUUID->"c5b6acd2-64ce-4ee5-b67c-88b509bc08b1"],
Cell[71800, 2020, 211, 4, 42, "Text",ExpressionUUID->"d4f5212f-bead-48bb-bd38-78d1fb0ec2ab"],
Cell[CellGroupData[{
Cell[72036, 2028, 1769, 45, 87, "Input",ExpressionUUID->"7c07e392-9dc7-47d7-bc02-86e23116f347"],
Cell[73808, 2075, 4119, 111, 61, "Output",ExpressionUUID->"8938d69e-901b-4462-9497-a0eb78a5ecde"]
}, Open  ]],
Cell[77942, 2189, 170, 3, 42, "Text",ExpressionUUID->"37866ed1-b5fc-4272-b9af-bc8319f20252"],
Cell[CellGroupData[{
Cell[78137, 2196, 1687, 38, 87, "Input",ExpressionUUID->"d49a9106-743f-4a3d-82fe-64e126b94bc5"],
Cell[79827, 2236, 6061, 177, 58, "Output",ExpressionUUID->"ca5a50a2-6816-40aa-9d83-820045c41fb3"]
}, Open  ]],
Cell[85903, 2416, 158, 3, 42, "Text",ExpressionUUID->"ffa0e41a-c817-4cbd-87b7-9e0220398330"],
Cell[86064, 2421, 968, 17, 62, "Input",ExpressionUUID->"daf28ec4-dd1c-4ade-ab86-fa8ef6a9d5b6"],
Cell[CellGroupData[{
Cell[87057, 2442, 801, 13, 62, "Input",ExpressionUUID->"e0c25248-2889-46b3-8bb3-667a12137d95"],
Cell[87861, 2457, 685, 13, 29, "Echo",ExpressionUUID->"3ea5b864-4944-427a-9856-32bd931e97ec"],
Cell[88549, 2472, 3090, 43, 41, "Output",ExpressionUUID->"67fec9da-a31b-460b-b175-ae0a5b70ba34"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91676, 2520, 278, 6, 36, "Input",ExpressionUUID->"bc2c58c1-f259-4769-8bd6-adbdaf12f83b"],
Cell[91957, 2528, 22712, 822, 195, "Output",ExpressionUUID->"bbebf3de-dd9a-4f53-82cb-6832d07b98a2"]
}, Open  ]],
Cell[114684, 3353, 1462, 32, 62, "Input",ExpressionUUID->"cada25ee-e5f0-4f45-91b5-eedf1d3bd8a3"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[116195, 3391, 250, 4, 66, "Subsection",ExpressionUUID->"a37bbdfa-4904-4c50-ba2b-9077bd52ae0b"],
Cell[CellGroupData[{
Cell[116470, 3399, 156, 3, 54, "Subsubsection",ExpressionUUID->"ff296a7b-2942-47b5-bad7-972b3cf5d802"],
Cell[116629, 3404, 182, 3, 42, "Text",ExpressionUUID->"933f1878-bb7c-4164-a4db-897fc49bbbf2"],
Cell[CellGroupData[{
Cell[116836, 3411, 642, 16, 36, "Input",ExpressionUUID->"69cdcb6b-f5ee-4d31-9a14-1bdf780fa0d4"],
Cell[117481, 3429, 16002, 566, 70, "Output",ExpressionUUID->"c5def169-3fc5-41b5-9836-4c473c4e4689"]
}, Open  ]],
Cell[133498, 3998, 164, 3, 42, "Text",ExpressionUUID->"642fef1e-6fcd-459c-8c01-07f90c8bf27c"],
Cell[CellGroupData[{
Cell[133687, 4005, 588, 15, 62, "Input",ExpressionUUID->"0a68d028-0d20-49cd-888f-6482d3f84498"],
Cell[CellGroupData[{
Cell[134300, 4024, 922, 17, 70, "Echo",ExpressionUUID->"91d04339-d65d-47fb-b89e-9bc461355e9d"],
Cell[135225, 4043, 371, 6, 70, "Echo",ExpressionUUID->"1bd773ac-ac8f-4012-89ed-2caf2ec04ce7"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[135657, 4056, 160, 3, 43, "Subsubsection",ExpressionUUID->"06cd114c-8af4-48b2-bbf8-3e467e3d0b1e"],
Cell[135820, 4061, 164, 3, 42, "Text",ExpressionUUID->"e8dae470-3f08-48dc-86b6-18056fce3372"],
Cell[CellGroupData[{
Cell[136009, 4068, 1719, 34, 87, "Input",ExpressionUUID->"bcb8955f-5ed5-4a6b-a6c2-0266b7519b58"],
Cell[137731, 4104, 7874, 252, 141, "Output",ExpressionUUID->"65a0ee54-ba6f-44bd-9f26-e1533a099c0d"],
Cell[145608, 4358, 3853, 119, 84, "Output",ExpressionUUID->"4e5d1027-161f-4225-8be4-3b586c884ff9"]
}, Open  ]],
Cell[149476, 4480, 213, 4, 42, "Text",ExpressionUUID->"1b9680e9-b766-4c6a-845c-30d50897df5c"],
Cell[CellGroupData[{
Cell[149714, 4488, 654, 12, 62, "Input",ExpressionUUID->"2382d97e-a95a-4c4c-a9ed-6cdd9ff16de3"],
Cell[150371, 4502, 696, 12, 58, "Output",ExpressionUUID->"db7f0310-b75b-4935-83ff-94f917eb5fb6"]
}, Open  ]],
Cell[151082, 4517, 212, 4, 42, "Text",ExpressionUUID->"1745ad97-288f-45d1-b836-c03f93911f41"],
Cell[CellGroupData[{
Cell[151319, 4525, 1394, 32, 87, "Input",ExpressionUUID->"e1559f40-0c28-4924-8289-87fc7cc49dec"],
Cell[152716, 4559, 7935, 262, 141, "Output",ExpressionUUID->"a470e24d-fdab-4f1b-8057-69ef5b66809b"],
Cell[160654, 4823, 3771, 121, 100, "Output",ExpressionUUID->"fc7a3760-6688-4d89-9b2b-f31b5dfa0c81"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


